AzTEC half square degree survey of the SHADES fields - II. Identifications, redshifts, and evidence for large-scale structure

The AzTEC 1.1 mm survey of the SCUBA HAlf Degree Extragalactic Survey (SHADES) fields is the largest (0.7 deg2) blank-field millimetre-wavelength survey undertaken to date at a resolution of ~18" and a depth of ~1 mJy. We have used the deep optical-to-radio multi-wavelength data in the SHADES Lockman Hole East and SXDF/UDS fields to obtain galaxy identifications for ~64% (~80% with tentative identifications) of the 148 AzTEC-SHADES 1.1 mm sources, exploiting deep radio and 24 um data complemented by methods based on 8 um flux-density and red optical-infrared (i-K) colour. This unusually high identification rate can be attributed to the relatively bright millimetre-wavelength flux-density threshold, combined with the relatively deep supporting multi-frequency data. We have further exploited the optical-mid-infrared-radio data to derive a ~60% (~75% with tentative identifications) complete redshift distribution for the AzTEC-SHADES sources, yielding a median redshift of z~2.2, with a high-redshift tail extending to at least z~4. Despite the larger area probed by the AzTEC survey relative to the original SCUBA SHADES imaging, the redshift distribution of the AzTEC sources is consistent with that displayed by the SCUBA sources, and reinforces tentative evidence that the redshift distribution of mm/sub-mm sources in the Lockman Hole field is significantly different from that found in the SXDF/UDS field. Comparison with simulated surveys of similar scale extracted from semi-analytic models based on the Millennium simulation indicates that this is as expected if the mm/sub-mm sources are massive (M>10^11 Mo) star-forming galaxies tracing large-scale structures over scales of 10-20 Mpc. This confirms the importance of surveys covering several square degrees (as now underway with SCUBA2) to obtain representative samples of bright (sub)mm-selected galaxies.

==> anc/AzLOCK_ID_mr.txt <==
Title: AzTEC half square degree survey of the SHADES fields - II. Identifications, redshifts, and evidence for large-scale structure
Authors: Michalowski et al.
Table B3: Radio and 24 um identifications in the Lockman Hole field.
================================================================================
Byte-by-byte Description of file: AzLOCK_ID_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1-  2 I2     ---      no         Number
   4- 24 A21    ---      Name       AzTec source name
  26- 34 F9.7   mJy      flux1.1    1.1mm deboosted flux
  36- 44 F9.7   mJy      e-flux1.1  Lower error of 1.1mm flux
  46- 54 F9.7   mJy      e+flux1.1  Upper error of 1.1mm flux
  56- 66 F11.7  deg      RA1.4      Right Ascension of the 1.4 GHz ID
  68- 78 F11.7  deg      DEC1.4     Declination of the 1.4 GHz ID
  80- 90 F11.7  uJy      flux1.4    1.4 GHz flux
  92-102 F11.7  uJy      eflux1.4   Error of 1.4 GHz flux
 104-114 F11.7  arcsec   Dist1.4    Distance of the 1.4 GHz ID to the AzTEC position
 116-126 F11.7  ---      P1.4       Probability of the chance association of the 1.4 GHz ID
 128-138 F11.7  deg      RA24       Right Ascension of the 24 um ID
 140-150 F11.7  deg      DEC24      Declination of the 24 um ID
 152-163 F12.7  uJy      flux24     24 um flux
 165-175 F11.7  uJy      eflux24    Error of 24 um flux
 177-187 F11.7  arcsec   Dist24     Distance of the 24 um ID to the AzTEC position
 189-200 F12.7  ---      P24        Probability of the chance association of the 24 um ID
 202-212 F11.7  deg      RA0.6      Right Ascension of the 0.6 GHz ID
 214-224 F11.7  deg      DEC0.6     Declination of the 0.6 GHz ID
 226-236 F11.7  uJy      flux0.6    0.6 GHz flux
 238-248 F11.7  uJy      eflux0.6   Error of 0.6 GHz flux
 250-260 F11.7  arcsec   Dist0.6    Distance of the 0.6 GHz ID to the AzTEC position
 262-272 F11.7  ---      P0.6       Probability of the chance association of the 0.6 GHz ID
--------------------------------------------------------------------------------
Note (1):   "-99" indicates that the ID has not been obtained at a given wavelength
--------------------------------------------------------------------------------
 1 AzTEC_105202.0+574049 6.6300000 0.8500000 0.9700000 163.0080400  57.6810070 257.6635000  10.7871000   2.3192668   0.0017650 163.0080715  57.6810026 1642.1410000  10.6020000   2.2936162    0.0017586 163.0083900  57.6808930 595.8796000  24.2785000   1.8902121   0.0010440 
 1 AzTEC_105202.0+574049 6.6300000 0.8500000 0.9700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0116184  57.6791598  123.2530000  14.3100000   7.8108061    0.2063129 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 2 AzTEC_105206.1+573623 6.4300000 0.9000000 0.8900000 163.0229000  57.6075480  66.3469000   8.1340000   6.5205014   0.0376813 163.0234605  57.6074078  234.6370000   5.9740000   5.4054451    0.0703815 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 3 AzTEC_105257.2+572106 6.2100000 1.0500000 0.9200000 163.2377100  57.3509260  66.7476000   7.3663000   2.8142788   0.0113476 163.2377506  57.3509310  635.8920000  12.7580000   2.7688881    0.0077544 163.2377800  57.3513200 149.2974000  15.5562000   1.5034072   0.0036579 
 3 AzTEC_105257.2+572106 6.2100000 1.0500000 0.9200000 163.2375300  57.3522730  36.4430000   7.3578000   2.6420078   0.0194855 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 4 AzTEC_105044.5+573318 5.2700000 0.9100000 0.9700000 162.6868800  57.5569590 149.5963000  11.6466000   7.3854595   0.0206285 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.6871800  57.5567810 120.7137000  17.1001000   7.0869382   0.0451660 
 4 AzTEC_105044.5+573318 5.2700000 0.9100000 0.9700000 162.6861600  57.5547370  56.3952000  11.1319000   2.1034017   0.0086601 162.6863221  57.5548565  284.1820000  13.2900000   2.1572780    0.0131941 162.6867200  57.5543410  99.0247000  16.9342000   3.8579962   0.0246177 
 4 AzTEC_105044.5+573318 5.2700000 0.9100000 0.9700000 162.6826600  57.5556670  43.0547000  11.1145000   5.4939717   0.0442166 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 4 AzTEC_105044.5+573318 5.2700000 0.9100000 0.9700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6872263  57.5535174   29.8670000   4.2110000   6.7857435    0.3592271 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 5 AzTEC_105403.8+572554 4.9100000 1.0200000 0.9000000 163.5158600  57.4314980 137.7283000   8.8111000   0.4775848   0.0002410 163.5155741  57.4316188  232.2720000   5.7050000   0.2645531    0.0004277 163.5160500  57.4315260 276.5798000  18.7545000   0.7188076   0.0004939 
 6 AzTEC_105241.9+573552 4.7500000 0.8400000 1.0000000 163.1736500  57.5978520  45.3127000   8.3556000   1.8573449   0.0090612 163.1740188  57.5978640   37.0510000   5.5440000   1.2110172    0.0517946 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 6 AzTEC_105241.9+573552 4.7500000 0.8400000 1.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1740350  57.5978177   30.1990000   2.7840000   1.1135373    0.0566828 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 7 AzTEC_105203.9+572701 4.7500000 0.8900000 1.0600000 163.0174800  57.4488710 102.1238000   6.1037000   5.2176292   0.0183605 163.0172866  57.4491988  421.5000000  15.9940000   4.0046330    0.0232450 163.0175300  57.4489100 189.2253000  13.9823000   5.1406108   0.0194234 
 7 AzTEC_105203.9+572701 4.7500000 0.8900000 1.0600000 163.0150300  57.4519040  49.4558000   5.8575000   6.7130582   0.0497546 163.0153565  57.4519361 1178.5800000  13.1920000   6.6334128    0.0163202 163.0160600  57.4516010  58.2544000  14.6120000   5.2192327   0.0564052 
 8 AzTEC_105201.1+572443 4.6500000 0.9700000 0.9800000 163.0052300  57.4126900 109.7575000   5.9217000   2.7832432   0.0064381 163.0051878  57.4127362  233.1290000   5.3070000   2.9158382    0.0272145 163.0055200  57.4124440 114.2453000  15.5045000   2.2892873   0.0097535 
 9 AzTEC_105214.2+573327 4.0900000 0.9000000 0.9200000 163.0592200  57.5578590  67.9491000   8.0765000   0.8149594   0.0014558 163.0594449  57.5574460   21.4390000   4.6740000   0.7504228    0.0446962 163.0588500  57.5577350 143.6335000  19.1230000   0.9068720   0.0016355 
 9 AzTEC_105214.2+573327 4.0900000 0.9000000 0.9200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0584461  57.5587485  201.9280000  17.5980000   4.3207128    0.0589384 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 9 AzTEC_105214.2+573327 4.0900000 0.9000000 0.9200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0570544  57.5558724   86.2970000   5.1640000   7.6651825    0.2607126 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
10 AzTEC_105406.4+573310 4.1500000 0.9300000 1.0200000 163.5286200  57.5524360  76.7813000   8.8583000   3.4876204   0.0135618 163.5285504  57.5525545  818.8170000  12.0160000   3.2699419    0.0076146 163.5293000  57.5523270 229.7374000  26.6929000   4.8579525   0.0146132 
11 AzTEC_105130.3+573807 3.7900000 0.9700000 0.8900000 162.8770100  57.6357300 244.6954000  11.3105000   2.0352286   0.0015022 162.8769024  57.6358117 1119.8330000  10.2070000   2.1198113    0.0024549 162.8773500  57.6356530 428.1373000  22.3628000   2.4057622   0.0023397 
11 AzTEC_105130.3+573807 3.7900000 0.9700000 0.8900000 162.8778100  57.6343370  34.6122000  10.9440000   4.6941966   0.0439808 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
12 AzTEC_105217.2+573501 3.7900000 0.8800000 0.9500000 163.0696300  57.5821990  27.2874000   8.8573000   6.9501606   0.0737162 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
12 AzTEC_105217.2+573501 3.7900000 0.8800000 0.9500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0729557  57.5834436   39.1920000   3.1840000   2.4910217    0.1369178 163.0735800  57.5830510  79.7925000  19.3021000   4.2558914   0.0344406 
13 AzTEC_105140.6+574325 4.1500000 1.0200000 1.1100000 162.9213400  57.7217340  77.2627000  17.8716000   7.4812917   0.0391577 162.9217173  57.7219354  284.7060000   4.4230000   7.2999094    0.0894085 162.9220700  57.7219820 170.7547000  21.9331000   7.6197980   0.0367094 
14 AzTEC_105220.2+573955 3.6100000 0.9200000 0.9400000 163.0844000  57.6651430  34.9597000   8.6314000   0.6192301   0.0020140 163.0844296  57.6645327  173.1400000   7.6400000   2.8131542    0.0358448 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
15 AzTEC_105256.3+574228 3.7300000 0.9400000 1.0000000 163.2358300  57.7067800  88.2381000  11.5303000   3.7896572   0.0132706 163.2358728  57.7069279  441.3640000   7.6570000   3.4213052    0.0170230 163.2364100  57.7066250 131.7734000  19.7247000   4.9227443   0.0261587 
16 AzTEC_105341.5+573216 3.6500000 0.9600000 0.9500000 163.4221400  57.5374730 121.4436000   8.3765000   1.8814200   0.0030141 163.4222447  57.5375425  533.1760000   9.6940000   1.5736617    0.0036177 163.4226200  57.5373600 215.5813000  24.3689000   1.6177324   0.0026920 
16 AzTEC_105341.5+573216 3.6500000 0.9600000 0.9500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4253787  57.5387802  182.8090000   7.4220000   5.9492531    0.1036789 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
17 AzTEC_105319.5+572105 3.6100000 1.0200000 0.9800000 163.3299300  57.3524180 104.8945000   6.1740000   4.0975345   0.0124294 163.3303217  57.3524320  405.8790000   5.5690000   3.7558215    0.0218580 163.3300900  57.3524130 262.6403000  14.3559000   3.9108774   0.0090581 
18 AzTEC_105225.2+573837 3.1900000 0.9700000 0.9000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.1030800  57.6430720  97.3373000  29.7589000   3.8149793   0.0246459 
19 AzTEC_105129.6+573649 3.1900000 0.9700000 0.9200000 162.8736300  57.6138390 105.8172000  10.7404000   1.1224349   0.0014811 162.8737008  57.6136632  193.9090000   5.6320000   1.1106484    0.0067375 162.8738300  57.6136660 162.4089000  20.2859000   1.3588675   0.0028020 
19 AzTEC_105129.6+573649 3.1900000 0.9700000 0.9200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8700187  57.6142298  143.2180000   6.1940000   6.3066851    0.1408195 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
20 AzTEC_105345.5+571647 3.3700000 1.1100000 1.0800000 163.4384300  57.2779310  30.8178000   8.2786000   6.9209944   0.0774459 163.4383886  57.2776660  174.2600000  11.9300000   7.8440781    0.1644400 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
20 AzTEC_105345.5+571647 3.3700000 1.1100000 1.0800000 163.4407100  57.2802180  25.8320000   8.1507000   2.6271279   0.0286740 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
20 AzTEC_105345.5+571647 3.3700000 1.1100000 1.0800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4411975  57.2776703   59.9230000   6.9090000   7.9307721    0.3563287 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
21 AzTEC_105131.4+573134 3.0700000 0.9100000 0.9700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8824833  57.5282369  163.0790000   5.8990000   8.1413108    0.1762266 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
21 AzTEC_105131.4+573134 3.0700000 0.9100000 0.9700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8809047  57.5248970  209.6990000   6.0900000   4.4929958    0.0609289 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
21 AzTEC_105131.4+573134 3.0700000 0.9100000 0.9700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8815448  57.5264171   25.4450000   2.4520000   1.6111638    0.1167212 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
22 AzTEC_105256.5+572357 3.1900000 1.1000000 0.9900000 163.2338800  57.4007570  92.6521000   5.2879000   6.6516747   0.0302474 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.2332000  57.4011230  62.5037000  16.7412000   8.4410218   0.0893050 
22 AzTEC_105256.5+572357 3.1900000 1.1000000 0.9900000 163.2357700  57.3996290  75.8310000   5.4365000   2.0074745   0.0059869 163.2355697  57.3989854  976.2680000  71.7150000   0.5236962    0.0002430 163.2352700  57.3998450 266.8104000  16.2535000   2.6790088   0.0050246 
22 AzTEC_105256.5+572357 3.1900000 1.1000000 0.9900000 163.2356100  57.3980880  18.9597000   5.6493000   3.6804865   0.0584807 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.2363100  57.3979900  83.5117000  15.9073000   4.3725417   0.0365302 
22 AzTEC_105256.5+572357 3.1900000 1.1000000 0.9900000 163.2315800  57.3981300  17.0976000   5.6141000   8.2268455   0.0861896 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
23 AzTEC_105322.0+571718 3.1300000 1.0400000 1.1200000 163.3387300  57.2886640  40.0047000   8.1809000   5.6270713   0.0542741 163.3395252  57.2885939  376.0080000  36.8540000   4.0668608    0.0286150 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
23 AzTEC_105322.0+571718 3.1300000 1.0400000 1.1200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3403810  57.2866686   34.5460000   6.2060000   6.2452547    0.4130763 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
24 AzTEC_105238.5+572437 3.0100000 1.0400000 1.0600000 163.1599700  57.4110820  42.3182000   4.8100000   3.1505055   0.0235308 163.1600313  57.4114846   88.1450000  19.5330000   4.5657987    0.1572182 163.1599400  57.4104760 132.3025000  15.4173000   1.1329565   0.0027643 
24 AzTEC_105238.5+572437 3.0100000 1.0400000 1.0600000 163.1594400  57.4099360  32.4180000   4.8307000   1.9471693   0.0150766 163.1601593  57.4101573  369.8260000  27.5330000   0.3491208    0.0004044 163.1599400  57.4104760 132.3025000  15.4173000   1.1329565   0.0027643 
24 AzTEC_105238.5+572437 3.0100000 1.0400000 1.0600000 163.1623200  57.4122210  13.9588000   4.6401000   8.1962018   0.0857072 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
24 AzTEC_105238.5+572437 3.0100000 1.0400000 1.0600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1601291  57.4115340   48.4840000   5.2730000   4.7263083    0.2704639 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
25 AzTEC_105107.1+573442 2.7300000 1.0400000 0.9300000 162.7770400  57.5768810  56.3994000  10.8294000   7.1658571   0.0561314 162.7764999  57.5768678 1125.5190000  26.3920000   7.9096351    0.0245557 162.7773300  57.5770050  82.6404000  26.8559000   6.4656700   0.0644583 
25 AzTEC_105107.1+573442 2.7300000 1.0400000 0.9300000 162.7819600  57.5773210  42.4354000  10.6380000   6.2592919   0.0606756 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
26 AzTEC_105059.8+571637 3.0700000 1.1400000 1.2600000 162.7487100  57.2765820  27.5403000   8.1556000   1.1454281   0.0081227 162.7489828  57.2767518   70.1450000   5.9360000   0.4075871    0.0043700 162.7489600  57.2766010  66.9288000  15.4574000   0.9511190   0.0047644 
26 AzTEC_105059.8+571637 3.0700000 1.1400000 1.2600000 162.7480200  57.2791060  25.6034000   7.4718000   8.2806418   0.1206189 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
26 AzTEC_105059.8+571637 3.0700000 1.1400000 1.2600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.7449200  57.2788010  52.3326000  14.7717000  10.5341807   0.1322539 
27 AzTEC_105218.6+571853 2.8900000 1.1000000 1.1300000 163.0795300  57.3161070 121.7299000   5.8986000   6.1964497   0.0224803 163.0796033  57.3160986  239.2200000  26.6030000   6.2552462    0.0960603 163.0801100  57.3157670 188.3893000  12.1274000   6.0675530   0.0284781 
27 AzTEC_105218.6+571853 2.8900000 1.1000000 1.1300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0825984  57.3146965  356.7770000   7.8000000   9.5345932    0.1181043 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
27 AzTEC_105218.6+571853 2.8900000 1.1000000 1.1300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0781167  57.3144549   47.6430000   2.8920000   1.2057624    0.0431769 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
28 AzTEC_105045.1+573650 2.7300000 1.1100000 1.0800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
29 AzTEC_105123.3+572201 2.7300000 1.0500000 1.1200000 162.8470800  57.3662240  50.5587000   4.6541000   2.4432717   0.0139602 162.8469602  57.3658018  131.8250000   5.5850000   3.9798156    0.0923079 162.8467500  57.3657000  83.8972000  13.6641000   4.4082052   0.0412342 
30 AzTEC_105238.1+573003 2.6500000 0.9400000 1.0900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
31 AzTEC_105425.3+573708 3.1300000 1.4400000 1.6000000 163.6109700  57.6208020  66.7414000  18.0218000  12.7078152   0.1193170 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
31 AzTEC_105425.3+573708 3.1300000 1.4400000 1.6000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6009204  57.6189181  154.8810000   4.9130000   8.8306898    0.2602118 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
31 AzTEC_105425.3+573708 3.1300000 1.4400000 1.6000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6104376  57.6199993   53.5050000   3.0630000  10.4063262    0.6093982 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
31 AzTEC_105425.3+573708 3.1300000 1.4400000 1.6000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6103700  57.6201383   48.8420000   8.8110000  10.5011802    0.6331500 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
32 AzTEC_105041.2+572130 2.7300000 1.1200000 1.1600000 162.6735600  57.3586300  44.5172000   7.3323000   4.1941130   0.0371850 162.6738600  57.3586440  145.0770000   7.1660000   4.7619547    0.1112834 162.6740200  57.3585560 127.6263000  17.8619000   4.9762624   0.0330444 
32 AzTEC_105041.2+572130 2.7300000 1.1200000 1.1600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6708807  57.3551970  182.8090000   4.3260000  11.0190821    0.2740922 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
32 AzTEC_105041.2+572130 2.7300000 1.1200000 1.1600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.6723300  57.3552390  49.9833000  15.9272000  10.9087021   0.1494910 
33 AzTEC_105245.9+573121 2.5100000 1.0300000 1.0200000 163.1913300  57.5222240  82.9365000   6.5520000   1.2105092   0.0024737 163.1917464  57.5221943 1008.8500000  35.8330000   1.4881307    0.0016032 163.1914000  57.5217540 144.7176000  40.3854000   2.8981650   0.0124169 
34 AzTEC_105238.4+572324 2.6500000 1.0300000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1629511  57.3874928   68.2330000   5.1960000  11.2476048    0.5240894 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 163.4862500  57.4987670  79.3580000   7.7391000   6.9058634   0.0426823 163.4867571  57.4984878   56.9110000  12.6120000   7.8358851    0.4425269 163.4865200  57.4988620 140.7171000  25.0755000   7.4713040   0.0534882 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4846904  57.4996502  474.6760000  28.8170000   5.5635309    0.0390627 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4822597  57.4995736   40.1050000   6.0020000   3.8517952    0.2785069 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4822612  57.4996119   33.4190000   3.9350000   3.9856430    0.3330506 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4869169  57.4985906   25.5390000   8.2090000   8.1462666    0.5926728 163.4865200  57.4988620 140.7171000  25.0755000   7.4713040   0.0534882 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.4816500  57.5011310  86.3439000  25.2486000   9.5806968   0.1083655 
36 AzTEC_105349.6+571604 2.7300000 1.2200000 1.3200000 163.4561700  57.2665290  29.4398000   8.6056000   4.8961515   0.0729691 163.4557456  57.2664025  222.5870000   6.6990000   5.5407490    0.0930306 163.4562200  57.2663350  92.8972000  16.8640000   5.5701660   0.0564646 
36 AzTEC_105349.6+571604 2.7300000 1.2200000 1.3200000 163.4546400  57.2691610  26.6787000   8.5427000   6.0473140   0.1030884 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
37 AzTEC_105152.7+571335 2.6500000 1.1200000 1.3200000 162.9738900  57.2245260 110.0396000   7.3464000  10.3046201   0.0570299 162.9742774  57.2247732  389.0430000  14.0720000  10.4314688    0.1328381 162.9739900  57.2243000 146.2142000  13.3526000  10.9653407   0.0897735 
37 AzTEC_105152.7+571335 2.6500000 1.1200000 1.3200000 162.9637600  57.2257440  69.7721000   6.8678000  11.6911209   0.1006865 162.9637372  57.2256306  858.5190000  15.3660000  11.8065140    0.0692103 162.9642900  57.2255750 131.7869000  15.0404000  10.7952070   0.0961259 
37 AzTEC_105152.7+571335 2.6500000 1.1200000 1.3200000 162.9684900  57.2287010  31.2263000   7.7936000   9.0899171   0.1389914 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
37 AzTEC_105152.7+571335 2.6500000 1.1200000 1.3200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9695975  57.2296716  584.3060000  37.9210000  12.2828901    0.1111279 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
37 AzTEC_105152.7+571335 2.6500000 1.1200000 1.3200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9754802  57.2260516   25.7040000   5.5300000  11.3222812    0.6105316 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
37 AzTEC_105152.7+571335 2.6500000 1.1200000 1.3200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9730057  57.2238819   28.7870000   3.9220000  10.7342335    0.6539882 162.9739900  57.2243000 146.2142000  13.3526000  10.9653407   0.0897735 
37 AzTEC_105152.7+571335 2.6500000 1.1200000 1.3200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.9688300  57.2277430  47.9146000  15.2343000   5.5915916   0.1019356 
38 AzTEC_105116.4+573210 2.3500000 0.9800000 1.0700000 162.8196900  57.5362260  39.7511000   8.8658000   2.3130254   0.0173445 162.8196982  57.5360237  109.3450000   5.4010000   2.2981313    0.0498888 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
38 AzTEC_105116.4+573210 2.3500000 0.9800000 1.0700000 162.8171000  57.5340080  24.1740000   7.9927000   8.0067806   0.1374975 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
38 AzTEC_105116.4+573210 2.3500000 0.9800000 1.0700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8179287  57.5345825   34.8660000   2.9210000   5.5729835    0.4540403 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 163.0511100  57.2637590  91.4510000   5.5607000   2.9810060   0.0105510 163.0503269  57.2639946  275.6750000  19.5820000   2.6012778    0.0216233 163.0510600  57.2637040 161.7052000  12.3357000   3.1794104   0.0134934 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 163.0476200  57.2643660  29.2031000   5.8262000   6.8057550   0.1120117 163.0477050  57.2645978   40.5880000   5.6900000   6.5937126    0.5047315 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0518789  57.2634386   20.0450000   5.8410000   4.4089333    0.5408251 163.0510600  57.2637040 161.7052000  12.3357000   3.1794104   0.0134934 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0477402  57.2646365   27.3650000   3.8360000   6.5275022    0.6041973 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0519327  57.2634382   34.4820000   7.6410000   4.4477482    0.3914694 163.0510600  57.2637040 161.7052000  12.3357000   3.1794104   0.0134934 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 163.1136500  57.5659140  52.9787000   8.0737000   5.9822090   0.0539619 163.1140501  57.5658388  193.9090000  12.9430000   6.6230942    0.1382334 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 163.1084700  57.5642050  50.0187000   9.1267000   5.9448141   0.0565500 163.1085366  57.5642996  255.8570000   8.3440000   5.6247073    0.0810552 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1066167  57.5664455  137.1500000  18.6830000   9.0073184    0.2853150 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1113447  57.5653499   26.5950000   1.5220000   1.1256951    0.0780957 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1164472  57.5661830   31.4770000   3.5520000  11.4128259    0.6367041 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
41 AzTEC_105116.3+574027 2.3500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8227375  57.6745944  466.8710000  24.6930000   9.0319686    0.0899734 162.8220800  57.6741170  84.8119000  24.1797000   7.7072939   0.0957844 
41 AzTEC_105116.3+574027 2.3500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8152328  57.6773304  136.2690000   1.8700000  12.3234171    0.4156692 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
41 AzTEC_105116.3+574027 2.3500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8205070  57.6739464   30.8740000   4.7650000   4.8004511    0.4550604 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
41 AzTEC_105116.3+574027 2.3500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8166477  57.6757227   31.1310000   6.4480000   5.9301448    0.5381256 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
41 AzTEC_105116.3+574027 2.3500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8206478  57.6740021   27.3150000   4.3850000   5.0222489    0.5084369 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
42 AzTEC_105058.3+571843 2.3500000 1.1900000 1.2400000 162.7410400  57.3135580  24.8223000   6.4771000   6.9105918   0.1371633 162.7412982  57.3134710  125.1980000   8.4640000   6.3964938    0.2136108 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
42 AzTEC_105058.3+571843 2.3500000 1.1900000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.7408992  57.3082057 1034.6050000  75.9090000  13.7632065    0.1747175 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
42 AzTEC_105058.3+571843 2.3500000 1.1900000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.7424986  57.3149744   33.5430000   2.8100000  11.1224785    0.7366151 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
43 AzTEC_105153.1+572123 2.3500000 1.1200000 1.2200000 162.9691000  57.3567970  41.3840000   6.1547000   4.5246594   0.0488744 162.9691805  57.3567731  261.3350000   5.2420000   4.3475588    0.0545337 162.9700500  57.3566700  74.2536000  13.0076000   2.6560901   0.0245240 
43 AzTEC_105153.1+572123 2.3500000 1.1200000 1.2200000 162.9734200  57.3548260  21.2219000   6.5569000   6.8393666   0.1473156 162.9732793  57.3547671  195.5230000   7.2460000   6.8481417    0.1497207 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
43 AzTEC_105153.1+572123 2.3500000 1.1200000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9745192  57.3530881   33.6040000   2.3010000  13.2661850    0.7066453 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
44 AzTEC_105241.9+573406 2.2500000 1.0100000 1.1200000 163.1797400  57.5700970  80.0099000   7.6328000  11.8848920   0.0934615 163.1795511  57.5702064  332.3510000   5.7650000  11.7884628    0.1865209 163.1794500  57.5699140  96.1487000  19.9998000  11.0682420   0.1288233 
44 AzTEC_105241.9+573406 2.2500000 1.0100000 1.1200000 163.1699400  57.5696880  27.8987000   7.5696000   9.9242662   0.1638156 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
44 AzTEC_105241.9+573406 2.2500000 1.0100000 1.1200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1748037  57.5658378  218.7750000   5.5700000   9.2028957    0.1982689 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
44 AzTEC_105241.9+573406 2.2500000 1.0100000 1.1200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1762801  57.5682253   85.9800000   4.3970000   3.5377153    0.1296066 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
45 AzTEC_105154.8+573825 2.2100000 1.0400000 1.1100000 162.9802800  57.6388820  52.3638000   9.0717000   5.8544009   0.0551535 162.9808596  57.6389851  335.2360000   6.6820000   6.3382937    0.0747100 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
45 AzTEC_105154.8+573825 2.2100000 1.0400000 1.1100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9823083  57.6427338   48.3950000   3.1890000  11.8698849    0.6691651 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
45 AzTEC_105154.8+573825 2.2100000 1.0400000 1.1100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9737299  57.6385615   38.4060000   3.1850000  10.7534107    0.6824387 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
46 AzTEC_105210.8+571434 2.3500000 1.2000000 1.2900000 163.0459900  57.2400390  31.2891000   6.7641000   9.9889113   0.1722547 163.0463082  57.2401668  155.4520000   6.1740000   9.7088605    0.3033162 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
46 AzTEC_105210.8+571434 2.3500000 1.2000000 1.2900000 163.0403500  57.2395860  22.7970000   6.5232000  14.3040702   0.2280152 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
46 AzTEC_105210.8+571434 2.3500000 1.2000000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0473711  57.2462793  254.6810000  23.9020000  13.6789635    0.3023083 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
46 AzTEC_105210.8+571434 2.3500000 1.2000000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0493250  57.2443309   32.4490000   3.2340000  10.4852185    0.7448069 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
46 AzTEC_105210.8+571434 2.3500000 1.2000000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0395603  57.2445609   80.9090000   4.7020000  12.1561963    0.5889529 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
46 AzTEC_105210.8+571434 2.3500000 1.2000000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.0444100  57.2394740  57.8626000  15.6655000  11.7841694   0.2054730 
47 AzTEC_105306.8+573033 2.2700000 1.0300000 1.1700000 163.2792300  57.5094810  36.2205000   7.1195000   2.1947409   0.0184493 163.2794662  57.5094669  187.9300000   5.7940000   2.5381010    0.0326678 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
47 AzTEC_105306.8+573033 2.2700000 1.0300000 1.1700000 163.2736500  57.5102290  21.4928000   6.4946000   9.9619840   0.1883890 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
47 AzTEC_105306.8+573033 2.2700000 1.0300000 1.1700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2794959  57.5120582  359.7470000   5.5890000  10.8917019    0.1561743 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
48 AzTEC_105431.3+572543 2.3500000 1.2600000 1.3300000 163.6333600  57.4264470  33.2416000  10.9552000   9.8525782   0.1687788 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
48 AzTEC_105431.3+572543 2.3500000 1.2600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6258742  57.4282627   31.1600000   2.8200000   9.0698066    0.7370103 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
49 AzTEC_105340.5+572755 2.2100000 1.0800000 1.1400000 163.4172800  57.4667420  19.8700000   6.3061000   5.9294796   0.1344596 163.4172457  57.4662785  131.0980000  30.9150000   4.5759725    0.1254625 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
50 AzTEC_105205.6+572916 2.2100000 1.0300000 1.1900000 163.0209800  57.4882520 136.2732000   6.6819000   4.7572466   0.0146005 163.0210515  57.4882525  277.7140000   6.5710000   4.6276009    0.0564734 163.0213200  57.4881460 268.2588000  16.6784000   4.0124653   0.0112570 
50 AzTEC_105205.6+572916 2.2100000 1.0300000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0251527  57.4886837  168.1110000  11.5090000   4.7633835    0.1025869 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
50 AzTEC_105205.6+572916 2.2100000 1.0300000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0277647  57.4901853  226.5670000   6.3770000  12.1488606    0.2821210 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
50 AzTEC_105205.6+572916 2.2100000 1.0300000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0272257  57.4881425   31.7100000   4.9920000   7.6898725    0.6442418 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
51 AzTEC_105035.9+573332 2.2100000 1.1500000 1.2400000 162.6503700  57.5578590  79.3753000  13.2221000   4.1242072   0.0219209 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.6499100  57.5580550  95.7914000  15.3528000   3.2003484   0.0256842 
51 AzTEC_105035.9+573332 2.2100000 1.1500000 1.2400000 162.6533300  57.5594030  43.3008000  14.0120000   7.3893681   0.0961866 162.6535028  57.5592492   97.7230000   9.4970000   7.6111567    0.3372003 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
51 AzTEC_105035.9+573332 2.2100000 1.1500000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6480163  57.5566681 3027.3080000  39.4460000   8.6996729    0.0099550 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
52 AzTEC_105206.8+574538 2.3500000 1.3300000 1.5600000 163.0312500  57.7606040  85.7998000  18.8140000   5.6665922   0.0349343 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
52 AzTEC_105206.8+574538 2.3500000 1.3300000 1.5600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0314973  57.7589962  188.6240000  13.7210000   8.0144766    0.2106392 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
52 AzTEC_105206.8+574538 2.3500000 1.3300000 1.5600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0325320  57.7630296   48.7080000   3.7090000  12.3556722    0.7789081 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
53 AzTEC_105435.2+572716 2.3500000 1.2000000 1.4900000 163.6499600  57.4563160  38.6173000  12.8311000   9.2925031   0.1456857 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
53 AzTEC_105435.2+572716 2.3500000 1.2000000 1.4900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6418306  57.4526088  162.7790000  30.9540000  11.4604178    0.3672421 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
53 AzTEC_105435.2+572716 2.3500000 1.2000000 1.4900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6444713  57.4538104   28.6280000   3.3470000   4.8311156    0.5244277 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
53 AzTEC_105435.2+572716 2.3500000 1.2000000 1.4900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6537548  57.4533758   31.7980000   2.9580000  14.2103163    0.8068947 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
53 AzTEC_105435.2+572716 2.3500000 1.2000000 1.4900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6478426  57.4562969   60.5890000   6.8870000   7.0854997    0.4594846 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
53 AzTEC_105435.2+572716 2.3500000 1.2000000 1.4900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.6488816  57.4520982   37.0510000   3.3840000   9.4118348    0.7265521 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 163.4660800  57.4502710  91.6055000   7.5974000  12.3232835   0.0947304 163.4665350  57.4500067  348.9770000  17.2380000  11.6017442    0.1841975 163.4664500  57.4500980 198.9540000  16.7393000  11.8748712   0.0835735 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 163.4669700  57.4464620  25.7572000   8.4827000   4.3512323   0.0772442 163.4673277  57.4461028   18.8800000   6.7350000   5.5542710    0.6872343 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4706855  57.4471363  338.5300000   9.8320000  11.2696830    0.1822007 163.4705600  57.4475410  59.1992000  18.3444000  11.2296713   0.2011014 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4665541  57.4474101  290.5340000  16.6310000   3.7057752    0.0381907 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4664785  57.4486289   15.9370000   3.7580000   6.9201116    0.7693602 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4586454  57.4471559  158.0510000   1.7370000  12.1154076    0.3898569 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4672295  57.4460708   29.8120000   8.7260000   5.4558610    0.5521507 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
54 AzTEC_105351.6+572649 2.1300000 1.1000000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4675685  57.4489381   26.4480000   3.4760000   8.9676880    0.7541841 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 162.9740500  57.1774040  41.7934000   9.6624000   4.5327088   0.0565385 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 162.9774100  57.1715010  39.6100000  10.6702000  17.7070346   0.3086057 162.9771054  57.1718272  226.9240000   8.2770000  16.4118197    0.4573000 162.9778500  57.1721240  96.4828000  18.3695000  15.8817409   0.2506794 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 162.9779500  57.1785140  33.7544000   9.8468000  10.3859672   0.2094888 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9762108  57.1758037  240.3240000  12.0810000   3.1801521    0.0396475 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9742157  57.1784868  183.6530000   5.4980000   8.2826103    0.2366609 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9750503  57.1802308  145.3440000  13.8830000  14.5040224    0.5506201 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9760135  57.1744328   26.7670000   3.6250000   6.8334882    0.7541835 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9784993  57.1767702   39.4820000   8.0910000   7.5770970    0.6798283 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9671336  57.1773037   10.4230000   3.3370000  15.3967489 -207.2957001 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
55 AzTEC_105153.9+571034 2.3500000 1.3000000 1.9600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.9757000  57.1775600  69.1680000  16.9756000   5.2121646   0.0845411 
56 AzTEC_105203.8+572523 2.1300000 1.1200000 1.2600000 163.0219000  57.4229440  38.0921000   6.2637000  11.4175923   0.1796927 163.0215844  57.4229417  645.8400000  10.5170000  10.8059805    0.0881187 163.0216900  57.4225040 116.2491000  15.9706000  11.1413972   0.1267491 
56 AzTEC_105203.8+572523 2.1300000 1.1200000 1.2600000 163.0147800  57.4213020  32.8561000   6.6548000   6.4875964   0.1064043 163.0147751  57.4214493  351.5580000   8.0020000   6.0013722    0.0681262 163.0152200  57.4218070  80.2047000  16.0098000   4.4851140   0.0527166 
56 AzTEC_105203.8+572523 2.1300000 1.1200000 1.2600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0171302  57.4234457   88.5520000  14.0100000   2.7476553    0.0911337 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
56 AzTEC_105203.8+572523 2.1300000 1.1200000 1.2600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0157924  57.4191447   93.4110000  32.2610000  13.8063250    0.6168207 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
56 AzTEC_105203.8+572523 2.1300000 1.1200000 1.2600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.0190114  57.4262102   44.4220000   3.9090000  13.0091627    0.7703540 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
57 AzTEC_105251.4+572610 2.0500000 1.1800000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2093584  57.4386387  257.9870000   7.0310000  13.0270309    0.2929423 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
57 AzTEC_105251.4+572610 2.0500000 1.1800000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2092138  57.4358209  454.5660000   9.1180000   9.5536704    0.1080252 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
57 AzTEC_105251.4+572610 2.0500000 1.1800000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2170490  57.4371567   44.9160000   3.6490000   6.8645698    0.5445676 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
57 AzTEC_105251.4+572610 2.0500000 1.1800000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2127050  57.4352236   53.0640000   2.2010000   4.1366353    0.2784457 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
57 AzTEC_105251.4+572610 2.0500000 1.1800000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.2166200  57.4386350  52.5972000  15.9068000  10.3828112   0.2156013 
58 AzTEC_105243.8+574043 2.0500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1878631  57.6771998  259.0920000  10.2280000  11.4747580    0.2425882 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
58 AzTEC_105243.8+574043 2.0500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1816457  57.6775927  769.7440000  21.0790000   3.6456877    0.0116756 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
58 AzTEC_105243.8+574043 2.0500000 1.0700000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.1826100  57.6786030  73.6405000  21.6318000   0.4690860   0.0013803 
59 AzTEC_105044.9+573030 2.0500000 1.0800000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
60 AzTEC_105345.6+572646 2.0500000 1.1100000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4383305  57.4430091  245.9220000  23.0800000  11.5631096    0.2603014 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
60 AzTEC_105345.6+572646 2.0500000 1.1100000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4435063  57.4460841  184.8400000  17.8090000   6.4883393    0.1543401 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
60 AzTEC_105345.6+572646 2.0500000 1.1100000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4384823  57.4445459   29.7300000   3.2580000   6.3648172    0.6335959 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
60 AzTEC_105345.6+572646 2.0500000 1.1100000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.4389500  57.4421310  60.4146000  17.3863000  14.3612315   0.2459002 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 163.2396800  57.3791460  29.4394000   4.4654000   4.5038220   0.0753760 163.2398766  57.3793250  272.3940000   7.6670000   4.2636581    0.0536085 163.2401200  57.3790840  73.5779000  18.6781000   5.2171443   0.0744215 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 163.2335300  57.3807820  24.2448000   4.5554000   9.5507452   0.2186436 163.2338997  57.3803351  198.0600000   4.8650000   8.5885055    0.2196764 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 163.2353000  57.3838060  17.7029000   4.8724000  14.3788115   0.2811334 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 163.2338000  57.3774340  14.8505000   4.2370000  13.1454883   0.2755570 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 163.2362300  57.3788960  14.0681000   4.1231000   6.0785605   0.2047306 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2448506  57.3782106  200.2610000  10.0670000  14.4937191    0.4155390 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2424175  57.3807725  138.4190000   5.0070000   8.2676864    0.2909952 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2390949  57.3843910   47.5990000   2.8070000  15.3177321    0.8280246 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
62 AzTEC_105211.6+573511 1.9500000 1.0500000 1.1600000 163.0492400  57.5861390  64.5307000   6.7449000   1.7799381   0.0070829 163.0492821  57.5863100  272.3940000   6.6900000   1.7231465    0.0113101 163.0493700  57.5860090 167.1307000  20.1595000   2.2181217   0.0075674 
62 AzTEC_105211.6+573511 1.9500000 1.0500000 1.1600000 163.0470700  57.5879300  29.7657000   6.3372000   6.2947688   0.1127760 163.0478420  57.5881075  136.2690000  40.0640000   6.4822329    0.2083986 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
63 AzTEC_105406.1+572042 2.0500000 1.1900000 1.4000000 163.5180800  57.3433890  73.1934000   8.7754000  15.7649054   0.1710870 163.5180270  57.3434457 1721.9350000  10.1310000  15.7862289    0.0559703 163.5177100  57.3429850  88.7659000  17.7583000  17.0074093   0.2584966 
63 AzTEC_105406.1+572042 2.0500000 1.1900000 1.4000000 163.5254600  57.3435590  36.6445000   8.8088000   5.2573179   0.0771863 163.5257361  57.3437554  190.1940000  30.6810000   4.5479489    0.0904364 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
63 AzTEC_105406.1+572042 2.0500000 1.1900000 1.4000000 163.5214100  57.3409850  30.5275000   9.0494000  16.6548865   0.2990232 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
63 AzTEC_105406.1+572042 2.0500000 1.1900000 1.4000000 163.5216600  57.3464030  26.2449000   8.6224000   9.1588885   0.2064390 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
63 AzTEC_105406.1+572042 2.0500000 1.1900000 1.4000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5292239  57.3428919   23.0140000   2.4650000  10.3779305    0.8629642 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
64 AzTEC_105310.9+573436 1.9500000 1.0700000 1.1800000 163.2941600  57.5765040 187.5439000   6.5017000   2.8320773   0.0043973 163.2941406  57.5766226  457.0850000   8.7560000   2.8593020    0.0145907 163.2944400  57.5763340 346.7864000  21.5022000   2.4463959   0.0037560 
64 AzTEC_105310.9+573436 1.9500000 1.0700000 1.1800000 163.3012400  57.5744460  25.7601000   6.5196000  13.2970765   0.2547098 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
64 AzTEC_105310.9+573436 1.9500000 1.0700000 1.1800000 163.2967300  57.5795360  19.1996000   6.2427000  10.8480680   0.2549630 163.2968584  57.5795183  187.0670000   4.9300000  10.8375617    0.3074316 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
64 AzTEC_105310.9+573436 1.9500000 1.0700000 1.1800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3017182  57.5785230  108.2420000   6.1960000  13.6884000    0.5770518 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
64 AzTEC_105310.9+573436 1.9500000 1.0700000 1.1800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2921411  57.5759096   21.5570000   4.1640000   7.1380713    0.7611919 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
65 AzTEC_105258.4+573935 1.9700000 1.0800000 1.2200000 163.2415600  57.6591490  32.3976000  10.6556000   4.2460782   0.0618180 163.2407152  57.6589135  142.0360000   6.2680000   6.0633469    0.1844299 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
65 AzTEC_105258.4+573935 1.9700000 1.0800000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2395934  57.6632059  192.3080000   8.6550000  14.0291365    0.4072651 163.2402700  57.6630640  94.4906000  22.0709000  12.9518713   0.1817504 
65 AzTEC_105258.4+573935 1.9700000 1.0800000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2387160  57.6564114  115.1320000   5.1820000  15.2525749    0.6096213 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
65 AzTEC_105258.4+573935 1.9700000 1.0800000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2453929  57.6628066   43.5310000   1.6520000  11.3393711    0.7573847 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
66 AzTEC_105351.5+573058 1.9500000 1.0800000 1.2400000 163.4635900  57.5149340  67.0123000   7.7195000   4.7354955   0.0341210 163.4641029  57.5149009  229.7190000  15.3330000   4.6140559    0.0735409 163.4640900  57.5149300 107.0285000  19.5252000   4.5137546   0.0404143 
66 AzTEC_105351.5+573058 1.9500000 1.0800000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4714359  57.5156647  274.4080000  19.2570000  13.6809456    0.2981040 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
66 AzTEC_105351.5+573058 1.9500000 1.0800000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4690491  57.5161742   33.3580000   7.9830000   8.9442086    0.7483125 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
66 AzTEC_105351.5+573058 1.9500000 1.0800000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4682775  57.5178698   44.2590000   3.3330000   9.6403748    0.7039406 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
66 AzTEC_105351.5+573058 1.9500000 1.0800000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.4705200  57.5150760  75.7121000  19.5351000  12.4298899   0.2062230 
67 AzTEC_105045.3+572924 1.8900000 1.1400000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6836200  57.4888832  888.3600000  12.6740000  11.1629988    0.0671821 162.6842300  57.4887350 108.2060000  16.6077000  10.3407376   0.1310288 
67 AzTEC_105045.3+572924 1.8900000 1.1400000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6936626  57.4920843   26.8160000   2.4490000  11.5921431    0.8518547 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
67 AzTEC_105045.3+572924 1.8900000 1.1400000 1.1900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.6935500  57.4900560  63.7013000  13.8608000   8.9907968   0.1721793 
68 AzTEC_105325.9+572247 1.9500000 1.1200000 1.3100000 163.3567400  57.3801140  75.0654000   6.4759000   2.2743597   0.0092227 163.3568301  57.3803012  100.1840000   5.7350000   2.5171388    0.0716932 163.3574200  57.3800830 137.7034000  15.4460000   1.1595078   0.0032223 
68 AzTEC_105325.9+572247 1.9500000 1.1200000 1.3100000 163.3589800  57.3756350  45.1203000   6.6834000  15.2719245   0.2313443 163.3590330  57.3755806  369.8260000   9.7470000  15.4812808    0.2724189 163.3586800  57.3754070 100.7973000  15.8647000  16.0101037   0.2251502 
68 AzTEC_105325.9+572247 1.9500000 1.1200000 1.3100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3571261  57.3829948  153.4610000   6.5010000  11.4719593    0.3994860 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
68 AzTEC_105325.9+572247 1.9500000 1.1200000 1.3100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3657971  57.3804372   32.7490000   3.1010000  15.7024008    0.8581350 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
68 AzTEC_105325.9+572247 1.9500000 1.1200000 1.3100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3606718  57.3790880   40.1420000   3.3630000   6.2034424    0.5514131 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
68 AzTEC_105325.9+572247 1.9500000 1.1200000 1.3100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3606262  57.3769853   29.4300000   2.2160000  11.6246659    0.8500726 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
69 AzTEC_105059.7+573246 1.8900000 1.0700000 1.2000000 162.7485900  57.5455170  42.1743000  11.0598000   1.9241664   0.0135314 162.7488275  57.5455026  315.0630000   6.8880000   1.8650039    0.0110253 162.7495700  57.5457600  60.2670000  19.7160000   1.5257287   0.0136056 
69 AzTEC_105059.7+573246 1.8900000 1.0700000 1.2000000 162.7537400  57.5478420  33.6373000   9.8470000  11.3610880   0.2064787 162.7540229  57.5480860  159.5130000  17.0850000  12.3214000    0.4128442 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
70 AzTEC_105121.7+573334 1.8900000 1.0400000 1.2000000 162.8440500  57.5607170  35.7536000  11.0412000   8.8764650   0.1506507 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
70 AzTEC_105121.7+573334 1.8900000 1.0400000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8451958  57.5574827  250.9560000  12.1760000  11.7119144    0.2643524 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
70 AzTEC_105121.7+573334 1.8900000 1.0400000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8372122  57.5594362   38.0890000   3.2550000   5.8306236    0.5274136 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
70 AzTEC_105121.7+573334 1.8900000 1.0400000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8411456  57.5555948   29.7300000   2.0610000  13.6274853    0.8309956 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
70 AzTEC_105121.7+573334 1.8900000 1.0400000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.8432600  57.5577340  67.0144000  17.1689000   8.2503445   0.1458720 
71 AzTEC_105407.0+572958 1.8900000 1.1400000 1.2500000 163.5321700  57.5003680  28.2207000   7.9159000   6.6298714   0.1349348 163.5320096  57.5003434  215.7870000   7.9170000   6.3213821    0.1313533 163.5320600  57.5002340  81.2954000  23.9586000   6.1978435   0.0879245 
71 AzTEC_105407.0+572958 1.8900000 1.1400000 1.2500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5345239  57.4966449  278.4820000   6.3390000  14.1277733    0.3140633 163.5355500  57.4969110  87.1547000  23.3758000  15.0288532   0.2360116 
72 AzTEC_105132.7+574022 1.8900000 1.1000000 1.2400000 162.8835800  57.6720040  44.3535000  12.2353000   6.1897130   0.0796898 162.8827508  57.6715657   33.1430000   5.7280000   8.3687648    0.7402989 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
72 AzTEC_105132.7+574022 1.8900000 1.1000000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8794474  57.6743170   88.4170000   5.1080000  14.4338518    0.6837172 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
72 AzTEC_105132.7+574022 1.8900000 1.1000000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8866736  57.6686422   72.9790000  11.7720000  15.0632927    0.7530457 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
73 AzTEC_105157.1+574058 1.8900000 1.0700000 1.2400000 162.9871400  57.6832420  73.7524000  11.2995000   2.4450211   0.0105705 162.9873694  57.6833534  687.9670000  24.7500000   2.6013921    0.0076059 162.9882500  57.6835850 116.9311000  22.1541000   3.3604454   0.0232947 
73 AzTEC_105157.1+574058 1.8900000 1.0700000 1.2400000 162.9862000  57.6860340  36.6525000  10.7497000  12.4929723   0.2164530 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
73 AzTEC_105157.1+574058 1.8900000 1.0700000 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9923244  57.6837625  163.8310000   7.5180000   9.4652172    0.2986634 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
74 AzTEC_105246.4+571743 1.8900000 1.1800000 1.4500000 163.1931300  57.2967060  85.3698000   6.1301000   5.6389137   0.0365921 163.1932450  57.2964526  681.3870000  27.5580000   4.7217744    0.0224586 163.1934700  57.2965840 148.1183000  12.1870000   5.2122356   0.0378135 
74 AzTEC_105246.4+571743 1.8900000 1.1800000 1.4500000 163.1976000  57.2921340  20.8533000   6.6225000  13.7386741   0.3469109 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
74 AzTEC_105246.4+571743 1.8900000 1.1800000 1.4500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1973882  57.2928285  191.2480000   6.2370000  11.5788463    0.3528218 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
74 AzTEC_105246.4+571743 1.8900000 1.1800000 1.4500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1866902  57.2925783  205.1150000   4.8540000  15.7474628    0.4721752 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2884400  57.2831020 117.4273000   6.7864000   4.1353944   0.0153620 163.2886693  57.2831556  414.9510000   7.5740000   3.6569796    0.0262587 163.2882500  57.2826110 289.9089000  17.2106000   5.1787395   0.0174711 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2860100  57.2825030 107.0043000   6.9501000   9.2919094   0.0618496 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2829400  57.2831780 101.5285000   7.2533000  14.7348985   0.1254227 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2834800  57.2818060  50.1587000   6.9199000  14.7897733   0.2270806 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2851500  57.2836160  33.8932000   7.2113000  10.4532473   0.2102063 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2866800  57.2813930  27.1742000   6.8189000  10.3114918   0.2433171 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.2862600  57.2808060  94.8753000  16.5699000  12.4013910   0.1956866 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2945100  57.2794660  21.8428000   6.2588000  16.0902706   0.3587710 163.2943522  57.2797202   80.1810000   5.2760000  15.1419506    0.7651180 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.2926139  57.2852224  137.2770000   1.8840000   7.8125535    0.2875154 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
76 AzTEC_105228.5+573258 1.8700000 1.0000000 1.2300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1214712  57.5516257  122.8000000  26.3290000   9.6105620    0.3829557 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
76 AzTEC_105228.5+573258 1.8700000 1.0000000 1.2300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1165727  57.5502071  149.0040000   4.8600000   4.7212411    0.1224623 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 162.9517400  57.6884090 101.8250000  12.6573000   4.7950607   0.0222313 162.9518509  57.6885213  385.8310000  12.5830000   4.5527756    0.0402450 162.9525800  57.6884300 189.7327000  26.7399000   5.6748871   0.0314928 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 162.9487000  57.6916340  57.9199000  13.3357000   8.2066564   0.0912150 162.9478251  57.6914685   58.7760000   4.2250000   8.5975184    0.5792643 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 162.9563700  57.6884860  57.6813000  12.5381000  11.8308851   0.1470617 162.9558487  57.6884854  344.8240000   9.7060000  10.8917151    0.1796260 162.9567900  57.6887010  84.9100000  25.3726000  12.3735023   0.1966196 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 162.9580600  57.6899260  50.1478000  12.5494000  14.4505077   0.2044592 162.9586243  57.6902945  410.3900000  17.3860000  15.6927106    0.2517373 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 162.9536100  57.6919810  39.9838000  12.7224000  10.4084281   0.1707611 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9538795  57.6901669  139.0580000  19.4950000   6.6888214    0.2212831 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9439622  57.6925527  172.0270000  13.1000000  16.6128101    0.5347776 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9537762  57.6889757   17.1550000   3.6160000   6.5375523    0.8097196 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
78 AzTEC_105349.8+573352 1.8900000 1.0600000 1.3300000 163.4608000  57.5685540  34.1824000   9.1794000  15.8367216   0.2796997 163.4607039  57.5682254  132.8000000   5.0390000  14.6914711    0.5668076 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
78 AzTEC_105349.8+573352 1.8900000 1.0600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4566700  57.5663931  106.1690000  16.6330000   6.6579410    0.2847769 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
78 AzTEC_105349.8+573352 1.8900000 1.0600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4505757  57.5635891  154.3110000   1.8370000  13.4639207    0.4742492 163.4515800  57.5634170 111.6607000  26.9649000  11.8088491   0.1524517 
78 AzTEC_105349.8+573352 1.8900000 1.0600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4582848  57.5640101  405.8790000   9.2390000   2.7815109    0.0164416 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
78 AzTEC_105349.8+573352 1.8900000 1.0600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4532668  57.5637235   42.7760000   3.4390000   8.3728024    0.6742531 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
78 AzTEC_105349.8+573352 1.8900000 1.0600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4620203  57.5656602   46.4300000   4.5890000   9.9125455    0.7213044 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
78 AzTEC_105349.8+573352 1.8900000 1.0600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4606131  57.5637131   28.2360000   2.6500000   7.1064969    0.7274282 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
79 AzTEC_105232.6+571540 1.8900000 1.1500000 1.4700000 163.1294900  57.2642320  20.8669000   5.8092000  16.5118320   0.3604697 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
79 AzTEC_105232.6+571540 1.8900000 1.1500000 1.4700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1320513  57.2622506  122.0100000   6.6660000   8.3289108    0.3460096 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
79 AzTEC_105232.6+571540 1.8900000 1.1500000 1.4700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1307084  57.2646828   89.6180000   5.8270000  16.0376025    0.7569262 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
79 AzTEC_105232.6+571540 1.8900000 1.1500000 1.4700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1408101  57.2650898  172.3440000  13.1250000  16.9437765    0.5686395 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
79 AzTEC_105232.6+571540 1.8900000 1.1500000 1.4700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1358638  57.2657195  131.7030000   6.1590000  16.2234147    0.6404740 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
80 AzTEC_105418.6+573448 1.8900000 1.1400000 1.5400000 163.5778900  57.5780580  93.7154000  10.7860000   6.6556537   0.0431650 163.5780533  57.5779275  285.7570000   8.2990000   7.1751349    0.1226869 163.5772300  57.5783420 109.1993000  28.9582000   5.5428859   0.0583009 
80 AzTEC_105418.6+573448 1.8900000 1.1400000 1.5400000 163.5754000  57.5796680  61.0804000  11.5271000   3.7766384   0.0282457 163.5757656  57.5797194  446.2690000   6.1230000   3.0483736    0.0176731 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
80 AzTEC_105418.6+573448 1.8900000 1.1400000 1.5400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5726382  57.5839608  219.7850000   6.3830000  17.2400205    0.4965842 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
80 AzTEC_105418.6+573448 1.8900000 1.1400000 1.5400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5820894  57.5789065  154.8810000   5.0510000   9.8583326    0.3496928 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 163.3434600  57.3813290  59.1755000   6.1871000  16.6700861   0.2176149 163.3433361  57.3812565   42.8150000   3.0780000  16.8325038    0.8803365 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 163.3428500  57.3862430  30.6502000   6.2277000   5.1403474   0.0905556 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 163.3387300  57.3829060  25.0616000   6.3437000  10.4555971   0.2471655 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3436531  57.3840247  197.1500000   4.3100000   8.5939175    0.2271138 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.3344387  57.3860828   89.5360000   4.4230000  11.7233424    0.5981814 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.3474300  57.3831690  61.4252000  15.4662000  16.2800317   0.3060794 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9038300  57.6310420 363.0809000  11.5283000   6.3684026   0.0082373 162.9043345  57.6314296  861.6180000  40.9200000   5.0660933    0.0187588 162.9041800  57.6309240 959.3400000  21.5074000   6.8260396   0.0066514 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9054800  57.6317630  93.1572000  12.4092000   4.9304749   0.0260979 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9022400  57.6303370  70.1460000  11.2354000   9.4207235   0.0937195 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.9022400  57.6297080  72.2552000  20.7051000  11.5850337   0.2129133 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9066943  57.6334621  305.3490000  17.4790000   5.9918444    0.0834762 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9091598  57.6338947   20.6630000   4.6090000  10.9821614    0.8818988 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9001101  57.6286191   48.5730000   3.2420000  16.7098371    0.8679855 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9090979  57.6339111   24.8430000   7.0270000  10.8920566    0.8733196 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.9061900  57.6324860 114.6087000  21.6539000   4.6907715   0.0412780 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 162.8403300  57.7092110 164.7656000  18.0232000   4.2038592   0.0107996 162.8404687  57.7092222  400.6790000   8.7600000   4.0587920    0.0332257 162.8409400  57.7092710 282.8045000  24.2306000   3.6345782   0.0101175 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 162.8490000  57.7092570  58.5544000  17.0399000  15.3005711   0.2182653 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8375440  57.7149511  151.6860000   7.6120000  18.3292574    0.6663510 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8423581  57.7125668   20.1560000   4.1160000   8.5461217    0.8994479 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8483815  57.7085102   23.5290000   5.3820000  15.0633803    0.9324414 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.8476923  57.7112099   16.7340000   4.6450000  12.8087382    0.9216923 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 162.8320800  57.7082470  76.6336000  24.5252000  19.1106099   0.3490461 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 162.9204200  57.1889410  62.5241000   9.0629000   1.3596747   0.0049443 162.9210427  57.1888557  119.1230000   5.4660000   1.7270852    0.0326372 162.9213200  57.1888330  81.7005000  17.1817000   2.1450018   0.0177730 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 162.9187600  57.1838500  36.6065000   8.0830000  17.2541000   0.3227315 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 162.9165600  57.1878670  29.0652000   8.5461000   7.7859267   0.1722847 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 162.9269400  57.1856050  28.0242000   8.7864000  16.7199287   0.3542181 162.9275413  57.1860577  145.0770000   6.7840000  16.7051428    0.6279899 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9273894  57.1895062  373.9360000   7.8380000  14.1675733    0.2520041 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9254053  57.1907204   33.8220000   3.9540000  12.5658342    0.8945747 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.9174108  57.1929940   55.6160000   5.4510000  16.9319174    0.8848903 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 163.4303100  57.4250370 198.5980000   6.1938000  14.2190296   0.0606043 163.4301728  57.4251058 1081.2960000  20.6730000  14.0690673    0.0805377 163.4314200  57.4251200 393.3397000  14.8782000  13.4157928   0.0560985 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 163.4340000  57.4256470 101.8229000   6.5914000  11.6677008   0.0898311 163.4339840  57.4256132  864.6240000  16.4130000  11.7786602    0.0778450 163.4350200  57.4256950 152.8796000  15.1988000  12.1297140   0.1246725 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 163.4317000  57.4292280  46.1963000   6.8334000   2.2934067   0.0169525 163.4322253  57.4290677   41.1910000   5.4800000   1.1852816    0.0594808 163.4317400  57.4287250  89.1042000  17.5583000   1.6243735   0.0099326 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 163.4378300  57.4322050  33.6818000   6.6884000  15.9590138   0.3042763 163.4376989  57.4325238  410.0130000  18.0930000  16.7053018    0.2830513 163.4384900  57.4326490  65.3043000  19.7463000  18.0058246   0.3305191 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 163.4315200  57.4260630  29.8905000   6.7422000  10.0427456   0.2180107 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 163.4278000  57.4247730  22.0201000   6.3808000  17.1768959   0.3483135 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.4282000  57.4244640  94.9866000  14.2229000  17.7417456   0.2747298 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 163.4251400  57.4318420  21.7835000   6.4400000  18.0982390   0.3442371 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4315931  57.4280916  112.4080000  12.7760000   3.1594557    0.0931286 163.4317400  57.4287250  89.1042000  17.5583000   1.6243735   0.0099326 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4379653  57.4315178   32.2100000   8.8550000  14.3348959    0.9004438 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700000 163.1282300  57.3693050  61.1913000   5.6487000   2.0077506   0.0098907 163.1280373  57.3693351  193.0180000   6.6390000   1.6183036    0.0163028 163.1285000  57.3694280  88.8152000  14.3989000   2.4546020   0.0201405 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700000 163.1218000  57.3673760  45.5928000   4.7474000  12.9513970   0.2151370 163.1215505  57.3673239  107.6460000   6.3490000  13.4554182    0.6235691 163.1213500  57.3671280  85.1138000  14.6227000  14.1824741   0.2487423 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700000 163.1209100  57.3730630  28.5441000   5.2108000  17.8599810   0.3613087 163.1208801  57.3728420  113.2390000   8.3340000  17.3322925    0.7267889 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1301237  57.3647340   80.6120000  10.7890000  17.9161905    0.8306780 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1246589  57.3652399   49.4760000   3.7260000  15.9989359    0.8890634 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1359365  57.3685979  109.5460000   7.5000000  17.1710556    0.7328829 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
87 AzTEC_105036.9+573229 1.7900000 0.9500000 1.5300000 162.6550100  57.5412910  51.5160000  11.6567000   2.1333732   0.0133251 162.6548267  57.5412797  337.2850000  10.3980000   1.7887336    0.0097467 162.6553300  57.5409590 136.4756000  16.2942000   3.0984109   0.0178686 
87 AzTEC_105036.9+573229 1.7900000 0.9500000 1.5300000 162.6589000  57.5435680  38.8933000  11.2490000  12.4823184   0.2289771 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
87 AzTEC_105036.9+573229 1.7900000 0.9500000 1.5300000 162.6597700  57.5405650  35.8071000  10.6930000  11.6734353   0.2268285 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
87 AzTEC_105036.9+573229 1.7900000 0.9500000 1.5300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6501631  57.5433573  120.8310000  17.3270000  10.2010768    0.4405699 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
87 AzTEC_105036.9+573229 1.7900000 0.9500000 1.5300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6491129  57.5438604   23.8120000   5.1910000  12.9179126    0.9129124 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
87 AzTEC_105036.9+573229 1.7900000 0.9500000 1.5300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6538292  57.5433388   27.2900000   5.1490000   7.1147666    0.7646192 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 163.4920200  57.6673720  84.3905000  10.8624000   6.9172130   0.0522480 163.4917448  57.6676010  334.8090000   7.9220000   7.8744330    0.1210135 163.4921400  57.6671870 260.3041000  34.8454000   6.2961227   0.0278376 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 163.5036600  57.6647780  39.6511000  12.3143000  18.0196125   0.3314253 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 163.4880500  57.6626410  39.1433000  10.8837000  17.5655307   0.3273134 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 163.4961600  57.6631000  36.3326000  11.6863000  10.9871054   0.2198931 163.4962063  57.6630845  195.1630000   6.0170000  11.0653530    0.3355854 163.4961800  57.6632300 123.5382000  30.0286000  10.5486909   0.1322855 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4876764  57.6645947  141.2530000   5.9840000  14.3091922    0.5678154 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5019157  57.6679122   54.6010000   9.3530000  15.6180162    0.8803996 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.4855598  57.6665969   39.0840000   4.0570000  17.5270714    0.9343755 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5031507  57.6637718   27.1890000   3.1350000  18.3684117    0.9211028 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
89 AzTEC_105037.2+572845 1.7300000 0.9300000 1.5100000 162.6565900  57.4791120 420.8825000  10.0391000   3.1961610   0.0021312 162.6564249  57.4790900  967.8030000  11.4290000   2.8816914    0.0061657 162.6567600  57.4789530 710.3934000  16.8235000   3.5923842   0.0032237 
89 AzTEC_105037.2+572845 1.7300000 0.9300000 1.5100000 162.6467800  57.4777330  47.5135000   9.6647000  16.5953447   0.2672879 162.6466763  57.4775628  306.7590000   6.9830000  16.9825967    0.3775343 162.6474600  57.4771830  63.4131000  17.0761000  16.1145155   0.3269986 
89 AzTEC_105037.2+572845 1.7300000 0.9300000 1.5100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 162.6541723  57.4764940  116.9490000   6.9990000   9.6728025    0.4291710 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
90 AzTEC_105411.7+573303 1.6500000 0.9000000 1.5700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5434127  57.5541491   48.4390000   2.9410000  15.5301478    0.9007692 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
90 AzTEC_105411.7+573303 1.6500000 0.9000000 1.5700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.5500089  57.5547303   36.3410000   4.8350000  14.1041687    0.9192479 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
91 AzTEC_105246.9+571122 1.6800000 0.6300000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 163.1973341  57.1848137   40.0680000   3.0850000  16.6127153    0.9228892 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 
91 AzTEC_105246.9+571122 1.6800000 0.6300000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.1965100  57.1888420  75.2613000  14.2565000   2.5669268   0.0263976 
91 AzTEC_105246.9+571122 1.6800000 0.6300000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.2026700  57.1903260  55.2950000  14.0974000  14.3638764   0.3318988 
91 AzTEC_105246.9+571122 1.6800000 0.6300000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000  -99.0000000 163.1948400  57.1865830  49.8776000  14.6368000   9.9657407   0.2583887 


==> anc/AzLOCK_goodIDwithIRACandIK_mr.txt <==
Title: AzTEC half square degree survey of the SHADES fields - II. Identifications, redshifts, and evidence for large-scale structure
Authors: Michalowski et al.
Table B1: Reliable and tentative radio, 24 um, 8.0 um and i - K identifications in the Lockman Hole field.
================================================================================
Byte-by-byte Description of file: AzLOCK_goodIDwithIRACandIK_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1-  2 I2     ---      no         AzTEC source number
   4- 24 A21    ---      Name       AzTEC source name
  26- 34 F9.7   mJy      flux1.1    1.1mm deboosted flux
  36- 44 F9.7   mJy      epflux1.1  Upper error of 1.1mm flux
  46- 54 F9.7   mJy      emflux1.1  Lower error of 1.1mm flux
  56- 66 F11.7  deg      RA         Right Ascension of the ID (radio, or mid-IR or optical)
  68- 78 F11.7  deg      DEC        Declination of the ID
  80- 90 F11.7  uJy      flux1.4    1.4 GHz flux
  92-102 F11.7  uJy      eflux1.4   Error of 1.4 GHz flux
 104-114 F11.7  arcsec   Dist1.4    Distance of the 1.4 GHz ID to the AzTEC position
 116-126 F11.7  ---      P1.4       Probability of the chance association of the 1.4 GHz ID
 128-139 F12.7  uJy      flux24     24 um flux
 141-151 F11.7  uJy      eflux24    Error of 24 um flux
 153-163 F11.7  arcsec   Dist24     Distance of the 24 um ID to the AzTEC position
 165-175 F11.7  ---      P24        Probability of the chance association of the 24 um ID
 177-187 F11.7  uJy      flux0.6    0.6 GHz flux
 189-199 F11.7  uJy      eflux0.6   Error of 0.6 GHz flux
 201-211 F11.7  arcsec   Dist0.6    Distance of the 0.6 GHz ID to the AzTEC position
 213-223 F11.7  ---      P0.6       Probability of the chance association of the 0.6 GHz ID
 225-236 F12.7  uJy      flux8      8 um flux
 238-248 F11.7  uJy      eflux8     Error of 8 um flux
 250-260 F11.7  arcsec   Dist8      Distance of the 8 um ID to the AzTEC position
 262-272 F11.7  ---      P8         Probability of the chance association of the 8 um ID
 274-284 F11.7  mag      Kmag       K-band magnitude
 286-296 F11.7  mag      imK        i-K colour
 298-308 F11.7  arcsec   DistimK    Distance of the i-K ID to the AzTEC position
 310-320 F11.7  ---      PimK       Probability of the chance association of the i-K ID
 322-331 F10.7  ---      z          Redshift
 333-342 F10.7  ---      zPerr      Upper error of redshift
 344-353 F10.7  ---      zMerr      Lower error of redshift
 355-355 I1     ---      catID      The category of the ID (1=robust p<0.05; 2=selected twice with 0.05<p<0.1; 3=selected once with 0.05<p<0.1)
 357-357 I1     ---      useID      Flag indicating if this is the best ID for a given AzTEC source (1=Yes, 0=No)
--------------------------------------------------------------------------------
Note (1):   "-99" indicates that the ID has not been obtained at a given wavelength
Note (2):   The value of redshifts and their errors indicate the way it was obtained:
		spectroscopic (optical or mid-IR): zPerr=zMerr=0
		photometric (optical): z>0, zPerr, zMerr are not zero
		photometric (mm/radio): z<0 (true value equal to -z), zPerr, zMerr are not zero
		photometric lower limit (mm/radio): z<0 (true value equal to -z), zPerr=zMerr=0
Note (3):   Negative value of K-band magnitude and i-K means that the ID was not detected at K-band and hence the given i-K is an upper limit.
--------------------------------------------------------------------------------
 1 AzTEC_105202.0+574049 6.6300001 0.8500000 0.9700000 163.0080400  57.6810070 258.0000000  11.0000000   2.3000000   0.0020000 1642.0000000  11.0000000   2.3000000   0.0020000 596.0000000  24.0000000   1.9000000   0.0010000  214.5388031  18.8770752   2.1757629   0.0093995  99.0000000 -99.0000000   2.1757629 -99.0000000  2.5000000 -0.0200000 -0.0200000 1 1 
 2 AzTEC_105206.1+573623 6.4299998 0.9000000 0.8900000 163.0229000  57.6075480  66.0000000   8.0000000   6.5000000   0.0380000  235.0000000   6.0000000   5.4000001   0.0700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   31.1104088   2.7373772   5.9074898   0.1361468  21.7467003   3.3444004   5.9074898   0.0353339  2.2500000  0.1300001  0.1300001 1 1 
 3 AzTEC_105257.2+572106 6.2100000 1.0500000 0.9200000 163.2377100  57.3509260  67.0000000   7.0000000   2.8000000   0.0110000  636.0000000  13.0000000   2.8000000   0.0080000 149.0000000  16.0000000   1.5000000   0.0040000   27.5743999   2.4262447   2.9513321   0.0690936  23.2017994  -2.0053883   2.9513321 -99.0000000  2.5799999  0.1200001  0.2300000 1 0 
 3 AzTEC_105257.2+572106 6.2100000 1.0500000 0.9200000 163.2375300  57.3522730  36.0000000   7.0000000   2.5999999   0.0190000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   29.8061714   2.6226177   2.7897823   0.0453239  24.1280994  -2.9389896   2.7897823 -99.0000000  3.0699999  0.1100001  0.6399999 1 1 
 4 AzTEC_105044.5+573318 5.2700000 0.9100000 0.9700000 162.6868800  57.5569590 150.0000000  12.0000000   7.4000001   0.0210000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 121.0000000  17.0000000   7.0999999   0.0450000   99.0000000  99.0000000   7.2723598 -99.0000000  99.0000000  -0.6324883   7.2723598 -99.0000000  2.4300001  0.0999999  0.0800002 1 0 
 4 AzTEC_105044.5+573318 5.2700000 0.9100000 0.9700000 162.6861600  57.5547370  56.0000000  11.0000000   2.0999999   0.0090000  284.0000000  13.0000000   2.2000000   0.0130000  99.0000000  17.0000000   3.9000001   0.0250000   99.0000000  99.0000000 -99.0000000 -99.0000000  99.0000000  -1.0100899 -99.0000000 -99.0000000  1.3900000  0.5800000  0.4400000 1 1 
 4 AzTEC_105044.5+573318 5.2700000 0.9100000 0.9700000 162.6826600  57.5556670  43.0000000  11.0000000   5.5000000   0.0440000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.9855237  0.5000000  0.5000000 1 0 
 5 AzTEC_105403.8+572554 4.9099998 1.0200000 0.9000000 163.5158600  57.4314980 138.0000000   9.0000000   0.5000000   0.0000000  232.0000000   6.0000000   0.3000000   0.0000000 277.0000000  19.0000000   0.7000000   0.0000000   30.7458420   2.7052975   0.7273885   0.0022141  23.8824997  -2.8652897   0.7273885 -99.0000000  2.8199999 -0.0200000 -0.0200000 1 1 
 6 AzTEC_105241.9+573552 4.7500000 0.8400000 1.0000000 163.1736500  57.5978520  45.0000000   8.0000000   1.9000000   0.0090000   37.0000000   6.0000000   1.2000000   0.0520000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   31.2022228   2.7454548   1.3781072   0.0144868  99.0000000 -99.0000000   1.3781072 -99.0000000  3.9000001  1.4499998  2.6000001 1 1 
 7 AzTEC_105203.9+572701 4.7500000 0.8900000 1.0599999 163.0174800  57.4488710 102.0000000   6.0000000   5.1999998   0.0180000  422.0000000  16.0000000   4.0000000   0.0230000 189.0000000  14.0000000   5.0999999   0.0190000   24.6187477   2.1661797   5.9252567   0.1507456  22.6266994   3.6706009   5.9252567   0.0744650  2.4000001  0.3000000  0.3500001 1 1 
 7 AzTEC_105203.9+572701 4.7500000 0.8900000 1.0599999 163.0150300  57.4519040  49.0000000   6.0000000   6.6999998   0.0500000 1179.0000000  13.0000000   6.5999999   0.0160000  58.0000000  15.0000000   5.1999998   0.0560000  360.1685181  31.6908875   6.9202032   0.0278699  21.3108006   2.9828987   6.9202032   0.0570015  1.4800000  0.0000000  0.0000000 1 0 
 7 AzTEC_105203.9+572701 4.7500000 0.8900000 1.0599999 163.0165565  57.4496539 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   28.1984940   2.4811592   1.9100951   0.0607589  22.3356991   2.0631008   1.9100951   0.0474663  2.5300000  0.1000001  0.1499999 1 0 
 8 AzTEC_105201.1+572443 4.6500001 0.9700000 0.9800000 163.0052300  57.4126900 110.0000000   6.0000000   2.8000000   0.0060000  233.0000000   5.0000000   2.9000001   0.0270000 114.0000000  16.0000000   2.3000000   0.0100000   17.0838604   1.5031939   2.2609804 -99.0000000  23.7134991  -2.6172886   2.2609804 -99.0000000  3.3800001 -0.0200000 -0.0200000 1 1 
 9 AzTEC_105214.2+573327 4.0900002 0.9000000 0.9200000 163.0592200  57.5578590  68.0000000   8.0000000   0.8000000   0.0010000   21.0000000   5.0000000   0.8000000   0.0450000 144.0000000  19.0000000   0.9000000   0.0020000   25.3178177   2.2277431   0.5753715   0.0250013  23.2154007  -1.7242889   0.5753715 -99.0000000  3.4000001  0.0799999  0.1200001 1 1 
 9 AzTEC_105214.2+573327 4.0900002 0.9000000 0.9200000 163.0584460  57.5587490 -99.0000000 -99.0000000 -99.0000000 -99.0000000  202.0000000  18.0000000   4.3000002   0.0590000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -3.1444001  0.0000000  0.0000000 3 0 
 9 AzTEC_105214.2+573327 4.0900002 0.9000000 0.9200000 163.0613155  57.5578029 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   3.9752262 -99.0000000  22.5067005   2.5277996   3.9752262   0.0823196  2.3000000  0.0800002  0.1299999 3 0 
10 AzTEC_105406.4+573310 4.1500001 0.9300000 1.0200000 163.5286200  57.5524360  77.0000000   9.0000000   3.5000000   0.0140000  819.0000000  12.0000000   3.3000000   0.0080000 230.0000000  27.0000000   4.9000001   0.0150000  125.5063858  11.0431976   3.4189515   0.0205295  21.0216007   2.1239986   3.4189515   0.0284001  2.5599999 -0.0300000 -0.0300000 1 1 
10 AzTEC_105406.4+573310 4.1500001 0.9300000 1.0200000 163.5262433  57.5525655 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   1.2937050 -99.0000000  22.6833992   3.0031013   1.2937050   0.0095341  2.3800001  0.1999998  0.1600001 1 0 
11 AzTEC_105130.3+573807 3.7900000 0.9700000 0.8900000 162.8770100  57.6357300 245.0000000  11.0000000   2.0000000   0.0020000 1120.0000000  10.0000000   2.0999999   0.0020000 428.0000000  22.0000000   2.4000001   0.0020000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.1471529  0.5000000  0.5000000 1 1 
11 AzTEC_105130.3+573807 3.7900000 0.9700000 0.8900000 162.8778100  57.6343370  35.0000000  11.0000000   4.6999998   0.0440000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.7933502  0.5000000  0.5000000 1 0 
12 AzTEC_105217.2+573501 3.7900000 0.8800000 0.9500000 163.0729560  57.5834440 -99.0000000 -99.0000000 -99.0000000 -99.0000000   39.0000000   3.0000000   2.5000000   0.1370000  80.0000000  19.0000000   4.3000002   0.0340000   99.0000000  99.0000000   1.9839276 -99.0000000  99.0000000 -99.0000000   1.9839276 -99.0000000  3.5100000  2.4900000  2.2100000 1 1 
12 AzTEC_105217.2+573501 3.7900000 0.8800000 0.9500000 163.0696300  57.5821990  27.0000000   9.0000000   7.0000000   0.0740000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -3.1838658  0.5000000  0.5000000 3 0 
13 AzTEC_105140.6+574325 4.1500001 1.0200000 1.1100000 162.9213400  57.7217340  77.0000000  18.0000000   7.5000000   0.0390000  285.0000000   4.0000000   7.3000002   0.0890000 171.0000000  22.0000000   7.5999999   0.0370000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0924432  0.5000000  0.5000000 1 1 
14 AzTEC_105220.2+573955 3.6099999 0.9200000 0.9400000 163.0844000  57.6651430  35.0000000   9.0000000   0.6000000   0.0020000  173.0000000   8.0000000   2.8000000   0.0360000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   13.2466373   1.1655588   0.4731705 -99.0000000  99.0000000 -99.0000000   0.4731705 -99.0000000 -2.7256734  0.5000000  0.5000000 1 1 
15 AzTEC_105256.3+574228 3.7300000 0.9400000 1.0000000 163.2358300  57.7067800  88.0000000  12.0000000   3.8000000   0.0130000  441.0000000   8.0000000   3.4000001   0.0170000 132.0000000  20.0000000   4.9000001   0.0260000   38.8818169   3.4211769   3.3163271   0.0650074  99.0000000 -99.0000000   3.3163271 -99.0000000 -1.8618129  0.5000000  0.5000001 1 1 
16 AzTEC_105341.5+573216 3.6500001 0.9600000 0.9500000 163.4221400  57.5374730 121.0000000   8.0000000   1.9000000   0.0030000  533.0000000  10.0000000   1.6000000   0.0040000 216.0000000  24.0000000   1.6000000   0.0030000   39.3465309   3.4621086   1.7159039   0.0253114  21.1928005   2.9729004   1.7159039   0.0055477  1.9800000  0.1199999  0.1100000 1 1 
16 AzTEC_105341.5+573216 3.6500001 0.9600000 0.9500000 163.4253347  57.5388252 -99.0000000 -99.0000000 -99.0000000 -99.0000000  183.0000000   7.0000000   5.9000001   0.1040000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   61.8965034   5.4462776   5.9826889   0.0890037  20.4319992   1.9819012   5.9826889 -99.0000000  0.8000000  0.0200000  0.0800000 3 0 
17 AzTEC_105319.5+572105 3.6099999 1.0200000 0.9800000 163.3299300  57.3524180 105.0000000   6.0000000   4.0999999   0.0120000  406.0000000   6.0000000   3.8000000   0.0220000 263.0000000  14.0000000   3.9000001   0.0090000   37.8779449   3.3328476   3.2343142   0.0604275  22.9106007   3.1686001   3.2343142   0.0462276  2.7600000 -0.0100000 -0.0100000 1 1 
18 AzTEC_105225.2+573837 3.1900001 0.9700000 0.9000000 163.1030800  57.6430720 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  97.0000000  30.0000000   3.8000000   0.0250000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.1675649  0.5000000  0.5000000 1 1 
19 AzTEC_105129.6+573649 3.1900001 0.9700000 0.9200000 162.8736300  57.6138390 106.0000000  11.0000000   1.1000000   0.0010000  194.0000000   6.0000000   1.1000000   0.0070000 162.0000000  20.0000000   1.4000000   0.0030000   99.0000000  99.0000000   2.3123384 -99.0000000  21.3325996   0.5314007   2.3123384 -99.0000000  2.9800000  0.0200000  0.0300000 1 1 
19 AzTEC_105129.6+573649 3.1900001 0.9700000 0.9200000 162.8691367  57.6139269 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   7.7422113 -99.0000000  21.1459999   2.9143009   7.7422113   0.0568731  1.4700000  0.1000000  0.0500001 3 0 
20 AzTEC_105345.5+571647 3.3699999 1.1100000 1.0800000 163.4407100  57.2802180  26.0000000   8.0000000   2.5999999   0.0290000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -3.0792894  0.5000000  0.5000000 1 1 
20 AzTEC_105345.5+571647 3.3699999 1.1100000 1.0800000 163.4384300  57.2779310  31.0000000   8.0000000   6.9000001   0.0770000  174.0000000  12.0000000   7.8000002   0.1640000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   7.6250958 -99.0000000  23.7430000  -2.5658894   7.6250958 -99.0000000  0.8600000  0.2900000  0.2900000 3 0 
20 AzTEC_105345.5+571647 3.3699999 1.1100000 1.0800000 163.4412278  57.2783129 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   5.8654580 -99.0000000  21.8659992   3.3139000   5.8654580   0.0413593  1.3000000  0.0700001  0.0999999 1 0 
21 AzTEC_105131.4+573134 3.0699999 0.9100000 0.9700000 162.8809050  57.5248970 -99.0000000 -99.0000000 -99.0000000 -99.0000000  210.0000000   6.0000000   4.5000000   0.0610000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   83.7887955   7.3725052   4.8627610   0.0507498  19.4449005   1.7444000   4.8627610 -99.0000000  0.5700000  0.0800000  0.1900000 2 1 
22 AzTEC_105256.5+572357 3.1900001 1.1000000 0.9900000 163.2357700  57.3996290  76.0000000   5.0000000   2.0000000   0.0060000  976.0000000  72.0000000   0.5000000   0.0000000 267.0000000  16.0000000   2.7000000   0.0050000   71.0339203   6.2502060   2.4192312   0.0240935  20.8090992   2.1532001   2.4192312   0.0130177  1.3099999  0.0900000  0.0899999 1 1 
22 AzTEC_105256.5+572357 3.1900001 1.1000000 0.9900000 163.2338800  57.4007570  93.0000000   5.0000000   6.6999998   0.0300000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  63.0000000  17.0000000   8.3999996   0.0890000   40.4301872   3.5574150   6.9139214   0.1500108  20.6951008   3.4028988   6.9139214   0.0160185  1.2500000  0.1200000  0.0800000 1 0 
22 AzTEC_105256.5+572357 3.1900001 1.1000000 0.9900000 163.2356100  57.3980880  19.0000000   6.0000000   3.7000000   0.0580000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  84.0000000  16.0000000   4.4000001   0.0370000   99.0000000  99.0000000   3.4732332 -99.0000000  21.8810997   1.8591003   3.4732332 -99.0000000  2.3299999  0.1000001  0.1099999 1 0 
22 AzTEC_105256.5+572357 3.1900001 1.1000000 0.9900000 163.2315800  57.3981300  17.0000000   6.0000000   8.1999998   0.0860000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   8.2379379 -99.0000000  22.9647999   0.5156994   8.2379379 -99.0000000  0.7100000  0.0400000  0.1600000 3 0 
23 AzTEC_105322.0+571718 3.1300001 1.0400000 1.1200000 163.3387300  57.2886640  40.0000000   8.0000000   5.5999999   0.0540000  376.0000000  37.0000000   4.0999999   0.0290000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   25.8122692   2.2712460   4.7280111   0.1515405  23.1879005   2.5450001   4.7280111   0.1910500  3.1400001  0.0400000  0.1100001 1 1 
23 AzTEC_105322.0+571718 3.1300001 1.0400000 1.1200000 163.3376222  57.2879487 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   29.6528206   2.6091232   7.7130451   0.2003295  22.3160000   4.1014099   7.7130451   0.0894353  2.7000000  0.0500000  0.2000000 3 0 
24 AzTEC_105238.5+572437 3.0100000 1.0400000 1.0599999 163.1594400  57.4099360  32.0000000   5.0000000   1.9000000   0.0150000  370.0000000  28.0000000   0.3000000   0.0000000 132.0000000  15.0000000   1.1000000   0.0030000   27.9657078   2.4606781   1.6284691   0.0245537  21.6629009   2.9270992   1.6284691   0.0092295  3.0360000  0.0000000  0.0000000 1 1 
24 AzTEC_105238.5+572437 3.0100000 1.0400000 1.0599999 163.1599700  57.4110820  42.0000000   5.0000000   3.2000000   0.0240000   88.0000000  20.0000000   4.5999999   0.1570000 132.0000000  15.0000000   1.1000000   0.0030000   31.1964684   2.7449474   4.3407512   0.0515980  21.9820995   1.9076004   4.3407512 -99.0000000  1.1200000  0.0500000  0.1000000 1 0 
24 AzTEC_105238.5+572437 3.0100000 1.0400000 1.0599999 163.1623200  57.4122210  14.0000000   5.0000000   8.1999998   0.0860000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   13.0216513   1.1457624   7.8601847 -99.0000000  22.0613003   3.4375000   7.8601847   0.0753473  1.7800000  0.1900001  0.3800000 2 0 
25 AzTEC_105107.1+573442 2.7300000 1.0400000 0.9300000 162.7770400  57.5768810  56.0000000  11.0000000   7.1999998   0.0560000 1126.0000000  26.0000000   7.9000001   0.0250000  83.0000000  27.0000000   6.5000000   0.0640000   99.0000000  99.0000000   8.4936066 -99.0000000  18.4344006   1.7757988   8.4936066 -99.0000000  0.6300000  0.0700000  0.1500000 1 1 
25 AzTEC_105107.1+573442 2.7300000 1.0400000 0.9300000 162.7819600  57.5773210  42.0000000  11.0000000   6.3000002   0.0610000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   5.9728298 -99.0000000  24.3013992  -2.7116890   5.9728298 -99.0000000  0.5100000  0.2400000  0.5100000 3 0 
26 AzTEC_105059.8+571637 3.0699999 1.1400000 1.2600000 162.7487100  57.2765820  28.0000000   8.0000000   1.1000000   0.0080000   70.0000000   6.0000000   0.4000000   0.0040000  67.0000000  15.0000000   1.0000000   0.0050000   99.0000000  99.0000000   0.5731070 -99.0000000  22.9997997   2.0386009   0.5731070   0.0155201  2.4700000  0.2100000  0.3000000 1 1 
27 AzTEC_105218.6+571853 2.8900001 1.1000000 1.1300000 163.0795300  57.3161070 122.0000000   6.0000000   6.1999998   0.0220000  239.0000000  27.0000000   6.3000002   0.0960000 188.0000000  12.0000000   6.0999999   0.0280000   99.0000000  99.0000000   6.6070790 -99.0000000  21.5729008   3.6318989   6.6070790   0.0403253  2.0400000  0.0799999  0.0400000 1 1 
27 AzTEC_105218.6+571853 2.8900001 1.1000000 1.1300000 163.0781170  57.3144550 -99.0000000 -99.0000000 -99.0000000 -99.0000000   48.0000000   3.0000000   1.2000000   0.0430000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   24.3010998   2.1382313   1.2987026   0.0149429  22.8792992   1.9707012   1.2987026 -99.0000000  1.9100000  0.2099999  0.5400000 1 0 
27 AzTEC_105218.6+571853 2.8900001 1.1000000 1.1300000 163.0784678  57.3149623 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   1.7762333 -99.0000000  20.7169991   2.9641018   1.7762333   0.0036066  1.0700001  0.0799999  0.0200001 1 0 
28 AzTEC_105045.1+573650 2.7300000 1.1100000 1.0800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.5999999  0.0000000  0.0000000 0 1 
29 AzTEC_105123.3+572201 2.7300000 1.0500000 1.1200000 162.8470800  57.3662240  51.0000000   5.0000000   2.4000001   0.0140000  132.0000000   6.0000000   4.0000000   0.0920000  84.0000000  14.0000000   4.4000001   0.0410000   14.2293787   1.2520304   2.7900145 -99.0000000  22.5965996   2.7054005   2.7900145   0.1087700  1.8900000  0.5100001  0.2400000 1 1 
30 AzTEC_105238.1+573003 2.6500001 0.9400000 1.0900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.5000000  0.0000000  0.0000000 0 1 
31 AzTEC_105425.3+573708 3.1300001 1.4400001 1.6000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.7000000  0.0000000  0.0000000 0 1 
32 AzTEC_105041.2+572130 2.7300000 1.1200000 1.1600000 162.6735600  57.3586300  45.0000000   7.0000000   4.1999998   0.0370000  145.0000000   7.0000000   4.8000002   0.1110000 128.0000000  18.0000000   5.0000000   0.0330000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.1943915  0.5000000  0.5000000 1 1 
33 AzTEC_105245.9+573121 2.5100000 1.0300000 1.0200000 163.1913300  57.5222240  83.0000000   7.0000000   1.2000000   0.0020000 1009.0000000  36.0000000   1.5000000   0.0020000 145.0000000  40.0000000   2.9000001   0.0120000   53.8550034   4.7387047   1.5766219   0.0094948  20.7374992   3.1989002   1.5766219   0.0015250  1.1500000  0.1500000  0.0799999 1 1 
33 AzTEC_105245.9+573121 2.5100000 1.0300000 1.0200000 163.1922830  57.5222686 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   2.0281410 -99.0000000  21.6604996   4.0109997   2.0281410   0.0070075  1.3700000  0.4500000  0.1500000 1 0 
34 AzTEC_105238.4+572324 2.6500001 1.0300000 1.2100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.5000000  0.0000000  0.0000000 0 1 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 163.4862500  57.4987670  79.0000000   8.0000000   6.9000001   0.0430000   57.0000000  13.0000000   7.8000002   0.4430000 141.0000000  25.0000000   7.5000000   0.0530000   99.0000000  99.0000000   7.0046759 -99.0000000  99.0000000 -99.0000000   7.0046759 -99.0000000  1.7100000  3.6399999  0.3400000 1 1 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 163.4846900  57.4996500 -99.0000000 -99.0000000 -99.0000000 -99.0000000  475.0000000  29.0000000   5.5999999   0.0390000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  342.4100037  30.1286621   4.9540896   0.0202413  18.6917000   1.0046005   4.9540896 -99.0000000  0.6700000  0.0800000  0.1000000 1 0 
35 AzTEC_105355.8+572955 2.5100000 1.0100000 1.1000000 163.4804903  57.4975622 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   67.3824234   5.9289894   5.5273423   0.0894748  17.8045006   1.0236988   5.5273423 -99.0000000  0.7200000  0.0500000  0.0700001 3 0 
36 AzTEC_105349.6+571604 2.7300000 1.2200000 1.3200001 163.4561700  57.2665290  29.0000000   9.0000000   4.9000001   0.0730000  223.0000000   7.0000000   5.5000000   0.0930000  93.0000000  17.0000000   5.5999999   0.0560000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.6077840  0.5000000  0.5000000 2 1 
37 AzTEC_105152.7+571335 2.6500001 1.1200000 1.3200001 162.9738900  57.2245260 110.0000000   7.0000000  10.3000002   0.0570000  389.0000000  14.0000000  10.3999996   0.1330000 146.0000000  13.0000000  11.0000000   0.0900000   99.0000000  99.0000000  10.1506500 -99.0000000  21.0312996   2.6925011  10.1506500   0.0930773  1.3300000  0.0699999  0.2300000 2 1 
37 AzTEC_105152.7+571335 2.6500001 1.1200000 1.3200001 162.9637600  57.2257440  70.0000000   7.0000000  11.6999998   0.1010000  859.0000000  15.0000000  11.8000002   0.0690000 132.0000000  15.0000000  10.8000002   0.0960000   99.0000000  99.0000000  11.7042103 -99.0000000  18.3470993   1.3739014  11.7042103 -99.0000000  0.6100000  0.1100000  0.0800000 2 0 
37 AzTEC_105152.7+571335 2.6500001 1.1200000 1.3200001 162.9686466  57.2289764  31.0000000   8.0000000   9.1000004   0.1390000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   9.9855347 -99.0000000  21.1082001   2.7562008   9.9855347   0.0981153  2.1199999  0.0800002  0.0999999 3 0 
38 AzTEC_105116.4+573210 2.3499999 0.9800000 1.0700001 162.8196900  57.5362260  40.0000000   9.0000000   2.3000000   0.0170000  109.0000000   5.0000000   2.3000000   0.0500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   31.7209148   2.7910919   2.1476297   0.0307875  99.0000000 -99.0000000   2.1476297 -99.0000000  4.7300000  0.6199999  3.0300000 1 1 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 163.0511100  57.2637590  91.0000000   6.0000000   3.0000000   0.0110000  276.0000000  20.0000000   2.5999999   0.0220000 162.0000000  12.0000000   3.2000000   0.0130000   23.5410233   2.0713558   2.6565189   0.0767717  23.1877995   3.2296104   2.6565189   0.0603754  1.8900000  0.6899999  0.3900000 1 1 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 163.0504977  57.2645040 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   1.1949174 -99.0000000  22.1702003   2.8241005   1.1949174   0.0108726  1.1500000  0.0700001  0.1000000 1 0 
39 AzTEC_105212.3+571553 2.5100000 1.1300000 1.2700000 163.0519060  57.2644432 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   1.6670467 -99.0000000  23.0508995   2.4404011   1.6670467   0.0992326  2.0200000  0.2500000  0.2200000 3 0 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 163.1084700  57.5642050  50.0000000   9.0000000   5.9000001   0.0570000  256.0000000   8.0000000   5.5999999   0.0810000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   36.6797218   3.2274513   6.0216475   0.1680609  21.1562004   4.3785992   6.0216475   0.0242554  1.3200001  0.1300000  0.2500000 1 1 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 163.1136500  57.5659140  53.0000000   8.0000000   6.0000000   0.0540000  194.0000000  13.0000000   6.5999999   0.1380000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   5.8520045 -99.0000000  23.8180008  -3.1150894   5.8520045 -99.0000000  2.3199999  0.1300001  0.2700000 3 0 
40 AzTEC_105226.6+573355 2.2700000 1.0200000 1.0300000 163.1113450  57.5653500 -99.0000000 -99.0000000 -99.0000000 -99.0000000   27.0000000   2.0000000   1.1000000   0.0780000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000  21.1686001   0.4006004 -99.0000000 -99.0000000  0.6700000  0.0800000  0.1000000 3 0 
41 AzTEC_105116.3+574027 2.3499999 1.0700001 1.1900001 162.8227380  57.6745940 -99.0000000 -99.0000000 -99.0000000 -99.0000000  467.0000000  25.0000000   9.0000000   0.0900000  85.0000000  24.0000000   7.6999998   0.0960000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.9996755  0.5000000  0.5000000 2 1 
42 AzTEC_105058.3+571843 2.3499999 1.1900001 1.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.4000001  0.0000000  0.0000000 0 1 
43 AzTEC_105153.1+572123 2.3499999 1.1200000 1.2200000 162.9691000  57.3567970  41.0000000   6.0000000   4.5000000   0.0490000  261.0000000   5.0000000   4.3000002   0.0550000  74.0000000  13.0000000   2.7000000   0.0250000   28.7836971   2.5326519   4.6876111   0.1514813  22.3875008   3.4756985   4.6876111   0.0629464  2.6400001  0.2099998  0.4700000 1 1 
43 AzTEC_105153.1+572123 2.3499999 1.1200000 1.2200000 162.9731582  57.3546015  21.0000000   7.0000000   6.8000002   0.1470000  196.0000000   7.0000000   6.8000002   0.1500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   38.2495155   3.3655777   7.2221661   0.2044907  21.8822994   3.0879002   7.2221661   0.0709185  0.2300000  0.0200000  0.0300000 3 0 
43 AzTEC_105153.1+572123 2.3499999 1.1200000 1.2200000 162.9771695  57.3548735 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   22.1261539   1.9468594  12.6106730   0.4344099  20.9505997   3.0100994  12.6106730   0.0626777  2.2500000  0.0500000  0.0500000 3 0 
44 AzTEC_105241.9+573406 2.2500000 1.0100000 1.1200000 163.1797400  57.5700970  80.0000000   8.0000000  11.8999996   0.0930000  332.0000000   6.0000000  11.8000002   0.1870000  96.0000000  20.0000000  11.1000004   0.1290000   99.0000000  99.0000000  12.0877638 -99.0000000  22.7828999   2.7469006  12.0877638   0.4131669  1.6200000  0.3800000  0.2500000 3 1 
45 AzTEC_105154.8+573825 2.2100000 1.0400000 1.1100000 162.9802800  57.6388820  52.0000000   9.0000000   5.9000001   0.0550000  335.0000000   7.0000000   6.3000002   0.0750000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   78.4560089   6.9032745   6.4051471   0.1167522  99.0000000 -99.0000000   6.4051471 -99.0000000 -1.8640292  0.5000000  0.5000000 2 1 
46 AzTEC_105210.8+571434 2.3499999 1.2000000 1.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.4000001  0.0000000  0.0000000 0 1 
47 AzTEC_105306.8+573033 2.2700000 1.0300000 1.1700000 163.2792300  57.5094810  36.0000000   7.0000000   2.2000000   0.0180000  188.0000000   6.0000000   2.5000000   0.0330000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   2.5274525 -99.0000000  23.5869007  -2.8597889   2.5274525 -99.0000000  2.6500001  0.1999998  0.2700000 1 1 
48 AzTEC_105431.3+572543 2.3499999 1.2600000 1.3300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.4000001  0.0000000  0.0000000 0 1 
49 AzTEC_105340.5+572755 2.2100000 1.0800000 1.1400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.4000001  0.0000000  0.0000000 0 1 
50 AzTEC_105205.6+572916 2.2100000 1.0300000 1.1900001 163.0209800  57.4882520 136.0000000   7.0000000   4.8000002   0.0150000  278.0000000   7.0000000   4.5999999   0.0560000 268.0000000  17.0000000   4.0000000   0.0110000   65.7758102   5.7876167   5.3732743   0.0853646  20.0652008   2.8680992   5.3732743   0.0098000  1.1300000  0.0400000  0.0800000 1 1 
51 AzTEC_105035.9+573332 2.2100000 1.1500000 1.2400000 162.6503700  57.5578590  79.0000000  13.0000000   4.0999999   0.0220000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  96.0000000  15.0000000   3.2000000   0.0260000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.5244060  0.5000000  0.5000000 1 1 
51 AzTEC_105035.9+573332 2.2100000 1.1500000 1.2400000 162.6480160  57.5566680 -99.0000000 -99.0000000 -99.0000000 -99.0000000 3027.0000000  39.0000000   8.6999998   0.0100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.3501403  0.0000000  0.0000000 1 0 
51 AzTEC_105035.9+573332 2.2100000 1.1500000 1.2400000 162.6533300  57.5594030  43.0000000  14.0000000   7.4000001   0.0960000   98.0000000   9.0000000   7.5999999   0.3370000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0412312  0.5000000  0.5000000 3 0 
52 AzTEC_105206.8+574538 2.3499999 1.3300000 1.5599999 163.0312500  57.7606040  86.0000000  19.0000000   5.6999998   0.0350000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.5082620  0.5000000  0.5000001 1 1 
53 AzTEC_105435.2+572716 2.3499999 1.2000000 1.4900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.4000001  0.0000000  0.0000000 0 1 
54 AzTEC_105351.6+572649 2.1300001 1.1000000 1.2100000 163.4665540  57.4474100 -99.0000000 -99.0000000 -99.0000000 -99.0000000  291.0000000  17.0000000   3.7000000   0.0380000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.3177295  0.0000000  0.0000000 1 1 
54 AzTEC_105351.6+572649 2.1300001 1.1000000 1.2100000 163.4669700  57.4464620  26.0000000   8.0000000   4.4000001   0.0770000   19.0000000   7.0000000   5.5999999   0.6870000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   23.7566891   2.0903301   4.9147143   0.2097921  99.0000000 -99.0000000   4.9147143 -99.0000000 -2.4520621  0.5000000  0.5000000 3 0 
54 AzTEC_105351.6+572649 2.1300001 1.1000000 1.2100000 163.4660800  57.4502710  92.0000000   8.0000000  12.3000002   0.0950000  349.0000000  17.0000000  11.6000004   0.1840000 199.0000000  17.0000000  11.8999996   0.0840000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.3969229  0.5000000  0.5000000 2 0 
54 AzTEC_105351.6+572649 2.1300001 1.1000000 1.2100000 163.4584436  57.4470703 -99.0000000 -99.0000000 -99.0000000 -99.0000000  158.0000000   2.0000000  12.1000004   0.3900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  851.2677612  74.9022827  12.4871864   0.0420402  99.0000000 -99.0000000  12.4871864 -99.0000000 -2.3177295  0.0000000  0.0000000 1 0 
55 AzTEC_105153.9+571034 2.3499999 1.3000000 1.9600000 162.9762110  57.1758040 -99.0000000 -99.0000000 -99.0000000 -99.0000000  240.0000000  12.0000000   3.2000000   0.0400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   3.8581333 -99.0000000  99.0000000 -99.0000000   3.8581333 -99.0000000 -2.4074557  0.0000000  0.0000000 1 1 
55 AzTEC_105153.9+571034 2.3499999 1.3000000 1.9600000 162.9740500  57.1774040  42.0000000  10.0000000   4.5000000   0.0570000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.1350265  0.5000000  0.5000000 3 0 
55 AzTEC_105153.9+571034 2.3499999 1.3000000 1.9600000 162.9757000  57.1775600 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  69.0000000  17.0000000   5.1999998   0.0850000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.1914110  0.5000000  0.5000000 3 0 
56 AzTEC_105203.8+572523 2.1300001 1.1200000 1.2600000 163.0147800  57.4213020  33.0000000   7.0000000   6.5000000   0.1060000  352.0000000   8.0000000   6.0000000   0.0680000  80.0000000  16.0000000   4.5000000   0.0530000   35.2197609   3.0990257   6.0123091   0.2226895  20.2891006   1.6735992   6.0123091 -99.0000000  1.0400000  0.0600001  0.0400000 2 1 
56 AzTEC_105203.8+572523 2.1300001 1.1200000 1.2600000 163.0171300  57.4234460 -99.0000000 -99.0000000 -99.0000000 -99.0000000   89.0000000  14.0000000   2.7000000   0.0910000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   25.4136238   2.2361736   2.7191107   0.0590000  23.2560997  -1.8938885   2.7191107 -99.0000000  4.5999999  0.0300002  0.1199999 2 0 
56 AzTEC_105203.8+572523 2.1300001 1.1200000 1.2600000 163.0219000  57.4229440  38.0000000   6.0000000  11.3999996   0.1800000  646.0000000  11.0000000  10.8000002   0.0880000 116.0000000  16.0000000  11.1000004   0.1270000  555.6308594  48.8894653  11.0093126   0.0618893  18.7737007   1.1556988  11.0093126 -99.0000000  0.6000000  0.1200000  0.0500000 2 0 
57 AzTEC_105251.4+572610 2.0500000 1.1799999 1.2000000 163.2092481  57.4357048 -99.0000000 -99.0000000 -99.0000000 -99.0000000  455.0000000   9.0000000   9.6000004   0.1080000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 3533.0180664 310.8671875   9.5383492   0.0073969  99.0000000 -99.0000000   9.5383492 -99.0000000 -2.2855592  0.0000000  0.0000000 1 1 
58 AzTEC_105243.8+574043 2.0500000 1.0700001 1.1900001 163.1816460  57.6775930 -99.0000000 -99.0000000 -99.0000000 -99.0000000  770.0000000  21.0000000   3.5999999   0.0120000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 5531.2856445 486.6928711   3.8917620   0.0009395  99.0000000 -99.0000000   3.8917620 -99.0000000 -2.2855592  0.0000000  0.0000000 1 1 
58 AzTEC_105243.8+574043 2.0500000 1.0700001 1.1900001 163.1826100  57.6786030 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  74.0000000  22.0000000   0.5000000   0.0010000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0016150  0.5000000  0.5000000 1 0 
59 AzTEC_105044.9+573030 2.0500000 1.0800000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.3000000  0.0000000  0.0000000 0 1 
60 AzTEC_105345.6+572646 2.0500000 1.1100000 1.2200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.3000000  0.0000000  0.0000000 0 1 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 163.2396800  57.3791460  29.0000000   4.0000000   4.5000000   0.0750000  272.0000000   8.0000000   4.3000002   0.0540000  74.0000000  19.0000000   5.1999998   0.0740000   18.2081738   1.6021214   4.1928415 -99.0000000  21.9771004   4.0867004   4.1928415   0.0375831  1.5800000  0.2400000  0.2100000 1 1 
61 AzTEC_105257.2+572249 2.0500000 1.2100000 1.2700000 163.2348132  57.3810707 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   19.8529892   1.7468472   7.5463462 -99.0000000  21.8097000   3.5300999   7.5463462   0.0772113  1.4000000  0.0700001  0.0799999 3 0 
62 AzTEC_105211.6+573511 1.9500000 1.0500000 1.1600000 163.0492400  57.5861390  65.0000000   7.0000000   1.8000000   0.0070000  272.0000000   7.0000000   1.7000000   0.0110000 167.0000000  20.0000000   2.2000000   0.0080000   31.5606232   2.7769890   1.8839991   0.0251386  22.9862003   3.4312096   1.8839991   0.0311421  2.4800000 -0.0300000 -0.0300000 1 1 
63 AzTEC_105406.1+572042 2.0500000 1.1900001 1.4000000 163.5254600  57.3435590  37.0000000   9.0000000   5.3000002   0.0770000  190.0000000  31.0000000   4.5000000   0.0900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   4.3610802 -99.0000000  22.1203003   1.5886002   4.3610802 -99.0000000  1.3000000  0.1000000  0.1300000 2 1 
63 AzTEC_105406.1+572042 2.0500000 1.1900001 1.4000000 163.5180800  57.3433890  73.0000000   9.0000000  15.8000002   0.1710000 1722.0000000  10.0000000  15.8000002   0.0560000  89.0000000  18.0000000  17.0000000   0.2580000   99.0000000  99.0000000  16.0941257 -99.0000000  19.5897999   0.4356995  16.0941257 -99.0000000  0.1600000  0.0400000  0.1600000 3 0 
64 AzTEC_105310.9+573436 1.9500000 1.0700001 1.1799999 163.2941600  57.5765040 188.0000000   7.0000000   2.8000000   0.0040000  457.0000000   9.0000000   2.9000001   0.0150000 347.0000000  22.0000000   2.4000001   0.0040000   52.7942047   4.6453171   3.4342110   0.0436482  21.8493004   1.3598003   3.4342110 -99.0000000  3.0599999  0.0200000  0.1299999 1 1 
65 AzTEC_105258.4+573935 1.9700000 1.0800000 1.2200000 163.2415600  57.6591490  32.0000000  11.0000000   4.1999998   0.0620000  142.0000000   6.0000000   6.0999999   0.1840000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   28.7121735   2.5263596   4.7679901   0.1833658  99.0000000 -99.0000000   4.7679901 -99.0000000 -2.2049444  0.5000000  0.5000000 3 1 
66 AzTEC_105351.5+573058 1.9500000 1.0800000 1.2400000 163.4635900  57.5149340  67.0000000   8.0000000   4.6999998   0.0340000  230.0000000  15.0000000   4.5999999   0.0740000 107.0000000  20.0000000   4.5000000   0.0400000   23.0922565   2.0318680   5.4703522   0.1908359  22.4895992   2.4239006   5.4703522   0.2079746  1.9000000  0.1500000  0.1799999 1 1 
67 AzTEC_105045.3+572924 1.8900000 1.1400000 1.1900001 162.6836200  57.4888830 -99.0000000 -99.0000000 -99.0000000 -99.0000000  888.0000000  13.0000000  11.1999998   0.0670000 108.0000000  17.0000000  10.3000002   0.1310000  259.2901611  22.8149719  11.5255766   0.1094492  99.0000000  -2.7776108  11.5255766 -99.0000000  0.6000000  0.0500000  0.1500000 3 0 
67 AzTEC_105045.3+572924 1.8900000 1.1400000 1.1900001 162.6879117  57.4902311 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   27.5591450   2.4249020   1.9580342   0.0482101  99.0000000 -99.0000000   1.9580342 -99.0000000 -2.2219315  0.0000000  0.0000000 1 1 
68 AzTEC_105325.9+572247 1.9500000 1.1200000 1.3099999 163.3567400  57.3801140  75.0000000   6.0000000   2.3000000   0.0090000  100.0000000   6.0000000   2.5000000   0.0720000 138.0000000  15.0000000   1.2000000   0.0030000   43.1107864   3.7932777   1.7453434   0.0433788  21.3267994   2.9908009   1.7453434   0.0082272  1.4100000  0.0600001  0.0899999 1 1 
69 AzTEC_105059.7+573246 1.8900000 1.0700001 1.2000000 162.7485900  57.5455170  42.0000000  11.0000000   1.9000000   0.0140000  315.0000000   7.0000000   1.9000000   0.0110000  60.0000000  20.0000000   1.5000000   0.0140000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.9130660  0.5000000  0.4999999 1 1 
70 AzTEC_105121.7+573334 1.8900000 1.0400000 1.2000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.2000000  0.0000000  0.0000000 0 1 
71 AzTEC_105407.0+572958 1.8900000 1.1400000 1.2500000 163.5321700  57.5003680  28.0000000   8.0000000   6.5999999   0.1350000  216.0000000   8.0000000   6.3000002   0.1310000  81.0000000  24.0000000   6.1999998   0.0880000   39.9932289   3.5190048   6.0228343   0.1891913  24.3535995  -3.2017899   6.0228343 -99.0000000  3.1500001  0.0999999  1.4000001 3 1 
72 AzTEC_105132.7+574022 1.8900000 1.1000000 1.2400000 162.8835800  57.6720040  44.0000000  12.0000000   6.1999998   0.0800000   33.0000000   6.0000000   8.3999996   0.7400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.8729010  0.5000000  0.5000000 3 1 
73 AzTEC_105157.1+574058 1.8900000 1.0700001 1.2400000 162.9871400  57.6832420  74.0000000  11.0000000   2.4000001   0.0110000  688.0000000  25.0000000   2.5999999   0.0080000 117.0000000  22.0000000   3.4000001   0.0230000   99.0000000  99.0000000   2.7981360 -99.0000000  99.0000000 -99.0000000   2.7981360 -99.0000000 -1.4642125  0.5000000  0.5000000 1 1 
74 AzTEC_105246.4+571743 1.8900000 1.1799999 1.4500000 163.1931300  57.2967060  85.0000000   6.0000000   5.5999999   0.0370000  681.0000000  28.0000000   4.6999998   0.0220000 148.0000000  12.0000000   5.1999998   0.0380000   47.0355606   4.1386604   5.6428123   0.1560643  99.0000000 -99.0000000   5.6428123 -99.0000000 -1.3662382  0.5000000  0.5000000 1 1 
74 AzTEC_105246.4+571743 1.8900000 1.1799999 1.4500000 163.1875864  57.2964424 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  620.9635620  54.6386719  11.9727907   0.0595402  14.6961002   3.4377003  11.9727907 -99.0000000  0.0800000  0.0200000  0.0300000 3 0 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2884400  57.2831020 117.0000000   7.0000000   4.0999999   0.0150000  415.0000000   8.0000000   3.7000000   0.0260000 290.0000000  17.0000000   5.1999998   0.0170000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.1687438  0.5000000  0.5000000 1 1 
75 AzTEC_105309.7+571700 1.8900000 1.1700000 1.4500000 163.2860100  57.2825030 107.0000000   7.0000000   9.3000002   0.0620000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.2168169  0.5000000  0.5000000 3 0 
76 AzTEC_105228.5+573258 1.8700000 1.0000000 1.2300000 163.1212530  57.5515472 -99.0000000 -99.0000000 -99.0000000 -99.0000000  123.0000000  26.0000000   9.6000004   0.3830000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   23.7238998   2.0874443   9.1371679   0.3780463  20.5718994   2.7322998   9.1371679   0.0542935  1.1200000  0.0500000  0.0700001 3 1 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 162.9517400  57.6884090 102.0000000  13.0000000   4.8000002   0.0220000  386.0000000  13.0000000   4.5999999   0.0400000 190.0000000  27.0000000   5.6999998   0.0310000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.2446680  0.5000000  0.5000000 1 1 
77 AzTEC_105148.1+574123 1.8900000 1.0500000 1.3000000 162.9487000  57.6916340  58.0000000  13.0000000   8.1999998   0.0910000   59.0000000   4.0000000   8.6000004   0.5790000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.6410383  0.5000000  0.5000001 3 0 
78 AzTEC_105349.8+573352 1.8900000 1.0599999 1.3300000 163.4582850  57.5640100 -99.0000000 -99.0000000 -99.0000000 -99.0000000  406.0000000   9.0000000   2.8000000   0.0160000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   23.5215931   2.0696907   3.0673511   0.0540000  22.6453991   1.5313015   3.0673511 -99.0000000  2.2100000  0.1399999  0.3400000 1 1 
79 AzTEC_105232.6+571540 1.8900000 1.1500000 1.4700000 163.1305271  57.2645553 -99.0000000 -99.0000000 -99.0000000 -99.0000000   90.0000000   6.0000000  16.0000000   0.7570000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 1182.5676270 104.0529785  15.9114361   0.0533084  99.0000000 -99.0000000  15.9114361 -99.0000000 -2.2219315  0.0000000  0.0000000 3 1 
80 AzTEC_105418.6+573448 1.8900000 1.1400000 1.5400000 163.5754000  57.5796680  61.0000000  12.0000000   3.8000000   0.0280000  446.0000000   6.0000000   3.0000000   0.0180000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   45.9945602   4.0470657   3.4476490   0.0799655  21.5762997   3.4941998   3.4476490   0.0183803  1.7700000  0.1800001  0.1999999 1 1 
80 AzTEC_105418.6+573448 1.8900000 1.1400000 1.5400000 163.5778900  57.5780580  94.0000000  11.0000000   6.6999998   0.0430000  286.0000000   8.0000000   7.1999998   0.1230000 109.0000000  29.0000000   5.5000000   0.0580000   33.4276733   2.9412727   7.5070677   0.2992167  21.9556007   2.0474987   7.5070677   0.3302578  1.5200000  0.0800000  0.1000000 1 0 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 163.3428500  57.3862430  31.0000000   6.0000000   5.0999999   0.0910000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.1979342  0.5000000  0.5000000 3 0 
81 AzTEC_105321.7+572308 1.8900000 1.0500000 1.4100000 163.3436036  57.3840384 -99.0000000 -99.0000000 -99.0000000 -99.0000000  197.0000000   4.0000000   8.6000004   0.2270000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   44.0825005   3.8788223   8.4901924   0.2935315  21.2063999   3.3325996   8.4901924   0.0507184  2.2500000  0.0699999  0.0500000 3 1 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9038300  57.6310420 363.0000000  12.0000000   6.4000001   0.0080000  862.0000000  41.0000000   5.0999999   0.0190000 959.0000000  22.0000000   6.8000002   0.0070000   99.0000000  99.0000000   6.9390731 -99.0000000  99.0000000 -99.0000000   6.9390731 -99.0000000 -0.6047363  0.5000000  0.5000001 1 1 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9054800  57.6317630  93.0000000  12.0000000   4.9000001   0.0260000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  107.5736618   9.4654083   4.2233682   0.0299329  99.0000000 -99.0000000   4.2233682 -99.0000000 -1.2679155  0.5000000  0.5000000 1 0 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9061900  57.6324860 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 115.0000000  22.0000000   4.6999998   0.0410000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.5260952  0.5000000  0.5000000 1 0 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9022400  57.6303370  70.0000000  11.0000000   9.3999996   0.0940000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  72.0000000  21.0000000  11.6000004   0.2130000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.4649707  0.5000000  0.5000000 3 0 
82 AzTEC_105136.9+573758 1.7900000 1.0300000 1.2900000 162.9066940  57.6334620 -99.0000000 -99.0000000 -99.0000000 -99.0000000  305.0000000  17.0000000   6.0000000   0.0830000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   38.2213898   3.3631020   4.9937701   0.1985453  99.0000000 -99.0000000   4.9937701 -99.0000000 -2.1826420  0.0000000  0.0000000 3 0 
83 AzTEC_105121.9+574237 1.8900000 0.9100000 1.8700000 162.8403300  57.7092110 165.0000000  18.0000000   4.1999998   0.0110000  401.0000000   9.0000000   4.0999999   0.0330000 283.0000000  24.0000000   3.5999999   0.0100000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -0.9754083  0.5000000  0.5000000 1 1 
84 AzTEC_105140.9+571119 1.8900000 0.7100000 1.9800000 162.9204200  57.1889410  63.0000000   9.0000000   1.4000000   0.0050000  119.0000000   5.0000000   1.7000000   0.0330000  82.0000000  17.0000000   2.0999999   0.0180000   99.0000000  99.0000000   1.6285402 -99.0000000  99.0000000 -99.0000000   1.6285402 -99.0000000 -1.5752053  0.5000000  0.5000000 1 1 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4299999 163.4317000  57.4292280  46.0000000   7.0000000   2.3000000   0.0170000   41.0000000   5.0000000   1.2000000   0.0590000  89.0000000  18.0000000   1.6000000   0.0100000   26.5721188   2.3381100   1.7835741   0.0784270  23.9631996  -3.0125885   1.7835741 -99.0000000  2.5699999  0.1300001  0.2200000 1 1 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4299999 163.4315930  57.4280920 -99.0000000 -99.0000000 -99.0000000 -99.0000000  112.0000000  13.0000000   3.2000000   0.0930000  89.0000000  18.0000000   1.6000000   0.0100000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.7351098  0.5000000  0.5000000 1 0 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4299999 163.4303100  57.4250370 199.0000000   6.0000000  14.1999998   0.0610000 1081.0000000  21.0000000  14.1000004   0.0810000 393.0000000  15.0000000  13.3999996   0.0560000   70.2532501   6.1815872  14.7472343   0.3701993  19.0608006   1.5184994  14.7472343 -99.0000000  1.0300000  0.0400001  0.0599999 2 0 
85 AzTEC_105343.8+572544 1.7900000 1.0000000 1.4299999 163.4340000  57.4256470 102.0000000   7.0000000  11.6999998   0.0900000  865.0000000  16.0000000  11.8000002   0.0780000 153.0000000  15.0000000  12.1000004   0.1250000   64.1366959   5.6433945  11.9732857   0.3379709  22.1217003   2.5946999  11.9732857   0.3658952  1.7600000  0.1600000  0.2900000 2 0 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700001 163.1282300  57.3693050  61.0000000   6.0000000   2.0000000   0.0100000  193.0000000   7.0000000   1.6000000   0.0160000  89.0000000  14.0000000   2.5000000   0.0200000   52.2812805   4.6002350   1.4016384   0.0134147  21.9417000   1.9512997   1.4016384 -99.0000000  2.6110001  0.0000000  0.0000000 1 1 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700001 163.1211256  57.3688769 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000  12.0483646 -99.0000000  21.2224007   3.0977993  12.0483646   0.0908321  1.1200000  0.0800000  0.0500000 3 0 
86 AzTEC_105230.5+572210 1.7900000 0.9700000 1.5700001 163.1302164  57.3703435 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000   6.5986843 -99.0000000  22.0611000   3.9290009   6.5986843   0.0878400  1.3700000  0.1000000  0.2200000 3 0 
87 AzTEC_105036.9+573229 1.7900000 0.9500000 1.5300000 162.6550100  57.5412910  52.0000000  12.0000000   2.0999999   0.0130000  337.0000000  10.0000000   1.8000000   0.0100000 136.0000000  16.0000000   3.0999999   0.0180000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.6884706  0.5000000  0.5000000 1 1 
88 AzTEC_105358.7+573958 1.7900000 0.8100000 1.8400000 163.4920200  57.6673720  84.0000000  11.0000000   6.9000001   0.0520000  335.0000000   8.0000000   7.9000001   0.1210000 260.0000000  35.0000000   6.3000002   0.0280000   72.7957382   6.4052353   8.0332136   0.1891861  99.0000000 -99.0000000   8.0332136 -99.0000000 -1.3355032  0.5000000  0.5000000 1 1 
89 AzTEC_105037.2+572845 1.7300000 0.9300000 1.5100000 162.6565900  57.4791120 421.0000000  10.0000000   3.2000000   0.0020000  968.0000000  11.0000000   2.9000001   0.0060000 710.0000000  17.0000000   3.5999999   0.0030000  372.8947144  32.8106689   2.9106853   0.0083008  99.0000000  -2.5864105   2.9106853 -99.0000000  0.1400000  0.1400000  0.1100000 1 1 
89 AzTEC_105037.2+572845 1.7300000 0.9300000 1.5100000 162.6550383  57.4808385 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  304.2470703  26.7704468   6.0851746   0.0371722  99.0000000 -99.0000000   6.0851746 -99.0000000 -2.1592400  0.0000000  0.0000000 1 0 
90 AzTEC_105411.7+573303 1.6500000 0.9000000 1.5700001 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0999999  0.0000000  0.0000000 0 1 
91 AzTEC_105246.9+571122 1.6799999 0.6300000 1.8099999 163.1965100  57.1888420 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  75.0000000  14.0000000   2.5999999   0.0260000   99.0000000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.8197885  0.5000000  0.5000000 1 1 


==> anc/AzSXDF_ID_mr.txt <==
Title: AzTEC half square degree survey of the SHADES fields - II. Identifications, redshifts, and evidence for large-scale structure
Authors: Michalowski et al.
Table B4: All radio and 24 um identifications in the UDS field.
================================================================================
Byte-by-byte Description of file: AzSXDF_ID_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1-  2 I2     ---      no         Number
   4- 24 A21    ---      Name       AzTec source name
  26- 34 F9.7   mJy      flux1.1    1.1mm deboosted flux
  36- 44 F9.7   mJy      e-flux1.1  Lower error of 1.1mm flux
  46- 54 F9.7   mJy      e+flux1.1  Upper error of 1.1mm flux
  56- 66 F11.7  deg      RA1.4      Right Ascension of the 1.4 GHz ID
  68- 78 F11.7  deg      DEC1.4     Declination of the 1.4 GHz ID
  80- 90 F11.7  uJy      flux1.4    1.4 GHz flux
  92-102 F11.7  uJy      eflux1.4   Error of 1.4 GHz flux
 104-114 F11.7  arcsec   Dist1.4    Distance of the 1.4 GHz ID to the AzTEC position
 116-126 F11.7  ---      P1.4       Probability of the chance association of the 1.4 GHz ID
 128-138 F11.7  deg      RA24       Right Ascension of the 24 um ID
 140-150 F11.7  deg      DEC24      Declination of the 24 um ID
 152-163 F12.7  uJy      flux24     24 um flux
 165-175 F11.7  uJy      eflux24    Error of 24 um flux
 177-187 F11.7  arcsec   Dist24     Distance of the 24 um ID to the AzTEC position
 189-199 F11.7  ---      P24        Probability of the chance association of the 24 um ID
--------------------------------------------------------------------------------
Note (1):   "-99" indicates that the ID has not been obtained at a given wavelength
--------------------------------------------------------------------------------
 1 AzTEC_021738.5-043330 5.2900000 1.4000000 1.6800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4119033  -4.5596842   95.2350000   2.3390000   6.7277787   0.2108537 
 2 AzTEC_021745.8-044748 3.9900000 1.1000000 1.3400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4421915  -4.7964769   77.2680000   7.1220000   5.3476469   0.1986820 
 3 AzTEC_021755.0-044724 3.7500000 1.2200000 1.1800000  34.4793333  -4.7896667 112.5770000  20.0310000   1.5468930   0.0023348  34.4793592  -4.7897833  776.2420000  11.3550000   1.3247948   0.0017141 
 4 AzTEC_021831.3-043912 4.3900000 1.6700000 1.5800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6303070  -4.6506812  106.7570000   5.1800000   9.4854327   0.3254726 
 5 AzTEC_021742.1-045627 3.5700000 1.1900000 1.2100000  34.4255417  -4.9410278  88.8670000  16.7120000   1.0462712   0.0016178 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
 6 AzTEC_021842.4-045933 3.9900000 1.2700000 1.5700000  34.6778333  -4.9921667 104.8080000  15.6220000   4.2951556   0.0137141  34.6776003  -4.9919720  923.5130000  36.7050000   3.7360487   0.0087156 
 7 AzTEC_021655.8-044532 3.9900000 1.5700000 1.6700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.2330341  -4.7591757  174.0990000  10.4190000   2.0002183   0.0227502 
 7 AzTEC_021655.8-044532 3.9900000 1.5700000 1.6700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.2337079  -4.7563307  142.5600000   8.9010000  10.3645521   0.3063407 
 8 AzTEC_021742.1-043136 3.9900000 1.5900000 1.8200000  34.4248750  -4.5251111 152.8540000  24.3170000   5.8345843   0.0158665  34.4248367  -4.5253327  328.6980000  12.4720000   5.1962888   0.0532685 
 9 AzTEC_021823.1-051137 3.7500000 1.9000000 2.3700000  34.5989583  -5.1939444  35.6860000  12.0480000   9.7446132   0.1467264  34.5988534  -5.1940383   94.5360000  15.6870000   9.4313414   0.4469128 
 9 AzTEC_021823.1-051137 3.7500000 1.9000000 2.3700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5989253  -5.1967692  146.9590000   9.1760000  15.0261671   0.5183924 
 9 AzTEC_021823.1-051137 3.7500000 1.9000000 2.3700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5931948  -5.1907647   64.2490000   2.9880000  14.8790439   0.7472704 
 9 AzTEC_021823.1-051137 3.7500000 1.9000000 2.3700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5970810  -5.1967442   34.0090000   3.7820000  11.8985461   0.7967457 
10 AzTEC_021816.1-045512 3.0700000 1.2100000 1.3100000  34.5687083  -4.9191111 240.4340000  15.3350000   7.1421430   0.0130334  34.5685802  -4.9191286 1046.5710000  32.6750000   6.7121768   0.0211722 
11 AzTEC_021708.0-045615 3.2900000 1.5200000 1.7100000  34.2837500  -4.9351944  58.9310000  14.6990000   8.6532411   0.0773481  34.2838486  -4.9353679  198.2430000   5.9350000   8.0780639   0.1852914 
11 AzTEC_021708.0-045615 3.2900000 1.5200000 1.7100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.2810249  -4.9353022   32.7790000   5.4900000  12.1207633   0.7045294 
11 AzTEC_021708.0-045615 3.2900000 1.5200000 1.7100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.2864510  -4.9363220   17.4580000   1.9840000  11.4945456   0.3059803 
12 AzTEC_021708.0-044257 3.2900000 1.6600000 1.9400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
13 AzTEC_021829.1-045448 2.8300000 1.1900000 1.3600000  34.6189583  -4.9124722  54.8760000  18.8660000   9.3301704   0.0840714 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
14 AzTEC_021740.6-044609 2.9300000 1.3400000 1.5200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4209858  -4.7673496  426.1840000   9.3170000   9.8922268   0.1144393 
15 AzTEC_021754.8-044418 2.9300000 1.3200000 1.5300000  34.4778333  -4.7418056  67.0650000  14.3160000  12.9967919   0.1097682 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
15 AzTEC_021754.8-044418 2.9300000 1.3200000 1.5300000  34.4778750  -4.7365833  33.9690000  12.6760000   5.9650951   0.0781509 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
15 AzTEC_021754.8-044418 2.9300000 1.3200000 1.5300000  34.4785417  -4.7393333  60.7110000  18.4530000   4.2391144   0.0277450  34.4786474  -4.7394253  464.2980000   9.7320000   4.6774256   0.0315399 
16 AzTEC_021716.2-045808 2.9300000 1.4800000 1.5900000  34.3177083  -4.9660000 125.3290000  25.5740000  10.8470216   0.0540180  34.3177396  -4.9662475  843.3290000  10.0370000   9.9574538   0.0562298 
16 AzTEC_021716.2-045808 2.9300000 1.4800000 1.5900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3139983  -4.9678507   89.9490000   6.6200000  13.8822078   0.6090845 
17 AzTEC_021711.6-044315 3.0700000 1.6100000 1.9900000  34.2997500  -4.7216111  58.8170000  20.2650000   5.4325003   0.0453511  34.3000881  -4.7216893  136.6460000  16.0880000   6.6404882   0.2177750 
18 AzTEC_021724.5-043145 3.1100000 1.5200000 2.6500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3552116  -4.5321611  108.6420000   6.2190000  16.0093253   0.6888835 
18 AzTEC_021724.5-043145 3.1100000 1.5200000 2.6500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3481844  -4.5270185  201.6290000   7.1490000  15.6029086   0.4665937 
18 AzTEC_021724.5-043145 3.1100000 1.5200000 2.6500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3483775  -4.5324733   69.5750000   6.7900000  17.9860147   0.8442084 
18 AzTEC_021724.5-043145 3.1100000 1.5200000 2.6500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3501226  -4.5306089   50.6290000   3.5100000   8.8451218   0.6618155 
19 AzTEC_021906.2-045333 3.2800000 0.9400000 3.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.7748042  -4.8972141  117.6490000  11.7730000  17.0875512   0.6808281 
19 AzTEC_021906.2-045333 3.2800000 0.9400000 3.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.7757621  -4.8916857   34.2920000   5.7170000   3.5066776   0.3453271 
20 AzTEC_021742.1-050723 2.9300000 1.3400000 2.6100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4252949  -5.1181993  231.6260000  20.7910000  17.9583531   0.4887766 
20 AzTEC_021742.1-050723 2.9300000 1.3400000 2.6100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4208563  -5.1250519   87.7400000   7.6460000  18.1441200   0.8002529 
21 AzTEC_021809.8-050445 2.6300000 1.6100000 1.7700000  34.5389583  -5.0762500  64.5370000  19.8450000  12.5418578   0.1348413  34.5388770  -5.0760494  637.2270000  16.7590000  13.3045346   0.1293520 
21 AzTEC_021809.8-050445 2.6300000 1.6100000 1.7700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5432006  -5.0787464   58.0230000   1.6330000   8.3120717   0.5755928 
22 AzTEC_021827.9-045321 2.4700000 1.2300000 1.5400000  34.6161250  -4.8931111  41.7090000  15.7600000  14.6748724   0.1849951 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
22 AzTEC_021827.9-045321 2.4700000 1.2300000 1.5400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6186241  -4.8872463   40.2900000   4.3810000  10.7471627   0.7414593 
23 AzTEC_021820.2-045739 2.4700000 1.2600000 1.5700000  34.5859583  -4.9585278 126.1750000  33.9930000   9.9389776   0.0496575  34.5863115  -4.9590171  195.3430000   5.1490000   9.4852412   0.2488775 
24 AzTEC_021843.7-043900 2.7800000 0.8700000 2.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
25 AzTEC_021825.3-050924 2.8300000 0.7000000 2.8900000  34.6052083  -5.1566111  53.4380000  17.6920000   0.2825096   0.0003523 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
25 AzTEC_021825.3-050924 2.8300000 0.7000000 2.8900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6085328  -5.1587939  141.1230000   5.1050000  14.0846614   0.5266013 
25 AzTEC_021825.3-050924 2.8300000 0.7000000 2.8900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6039867  -5.1594768  116.8410000  20.0140000  11.3775159   0.4874530 
26 AzTEC_021832.3-045633 2.2700000 1.3000000 1.4800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6340918  -4.9416600  266.1930000  12.9160000   3.6298488   0.0423539 
27 AzTEC_021838.9-043451 2.6600000 0.5100000 2.7800000  34.6598750  -4.5818611  62.2240000  22.7920000   8.5531706   0.0837899  34.6597605  -4.5817796  395.5460000  17.1060000   8.8322167   0.1136676 
27 AzTEC_021838.9-043451 2.6600000 0.5100000 2.7800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6628211  -4.5807412  248.6550000   8.7730000   2.7726142   0.0292654 
27 AzTEC_021838.9-043451 2.6600000 0.5100000 2.7800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6598494  -4.5831519   19.5160000   4.0000000  11.2425142   0.8495585 
27 AzTEC_021838.9-043451 2.6600000 0.5100000 2.7800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6602188  -4.5802777   33.1430000   4.5410000   7.1150261   0.6746277 
28 AzTEC_021802.4-050018 2.2700000 1.2100000 1.7300000  34.5119167  -5.0086111 529.2800000  13.7360000  14.1215070   0.0191236  34.5118642  -5.0086599 1171.7010000  50.3300000  14.1922712   0.0735261 
28 AzTEC_021802.4-050018 2.2700000 1.2100000 1.7300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5077181  -5.0093305  151.4950000   9.8510000  17.3445706   0.6082723 
28 AzTEC_021802.4-050018 2.2700000 1.2100000 1.7300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5082608  -5.0059375  133.6590000  11.3110000   7.1825642   0.2570317 
28 AzTEC_021802.4-050018 2.2700000 1.2100000 1.7300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5080896  -5.0074613   31.8270000   0.6960000  11.0393573   0.8463908 
29 AzTEC_021756.4-045243 2.1300000 1.2700000 1.5200000  34.4864167  -4.8774444  87.6310000  17.1810000   6.3852561   0.0399730  34.4864302  -4.8776780  434.5070000   6.7500000   5.9772643   0.0559083 
29 AzTEC_021756.4-045243 2.1300000 1.2700000 1.5200000  34.4835000  -4.8812500  53.7350000  19.7570000  11.2865868   0.1403011 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
29 AzTEC_021756.4-045243 2.1300000 1.2700000 1.5200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4845217  -4.8813365  156.6020000  12.3250000  10.4154793   0.3589180 
29 AzTEC_021756.4-045243 2.1300000 1.2700000 1.5200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4849593  -4.8800995   32.9610000   6.4640000   5.8375262   0.6008465 
30 AzTEC_021741.5-050218 2.2700000 1.1400000 2.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4206197  -5.0425082  121.4500000   7.2680000  17.0959054   0.6941858 
30 AzTEC_021741.5-050218 2.2700000 1.1400000 2.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4272634  -5.0397705  155.1660000  14.8210000  16.3348343   0.5888165 
30 AzTEC_021741.5-050218 2.2700000 1.1400000 2.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4234021  -5.0388083  100.4610000   3.9010000   2.3335420   0.0654593 
31 AzTEC_021815.9-051254 2.8500000 0.0100000 3.0100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5651588  -5.2128308  114.4980000   8.5240000   9.0932580   0.3605511 
31 AzTEC_021815.9-051254 2.8500000 0.0100000 3.0100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5689944  -5.2174669  104.4230000   6.7900000  12.9898364   0.5412674 
32 AzTEC_021807.0-044415 2.1300000 1.0500000 2.0100000  34.5299583  -4.7371667  67.7360000  18.6430000   3.6526694   0.0228499 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
32 AzTEC_021807.0-044415 2.1300000 1.0500000 2.0100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5256324  -4.7338478  324.7860000  10.5920000  18.2786813   0.3954226 
32 AzTEC_021807.0-044415 2.1300000 1.0500000 2.0100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5309178  -4.7423687  166.8140000   9.0410000  18.3770617   0.6290400 
33 AzTEC_021730.7-045939 2.0300000 1.1300000 1.9200000  34.3732083  -4.9936389  81.4640000  12.9260000  16.8394199   0.1745797  34.3733545  -4.9936676  538.5140000  14.1930000  16.3075604   0.2191032 
33 AzTEC_021730.7-045939 2.0300000 1.1300000 1.9200000  34.3776250  -4.9934722  62.7680000  14.5130000   2.4680835   0.0132954 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
33 AzTEC_021730.7-045939 2.0300000 1.1300000 1.9200000  34.3802500  -4.9897500  31.9340000  11.7270000  17.8464355   0.3213673  34.3802609  -4.9897418  236.1550000   8.5420000  17.8910218   0.5008582 
33 AzTEC_021730.7-045939 2.0300000 1.1300000 1.9200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3784630  -4.9986017   59.5380000   4.0760000  16.3083037   0.8799062 
33 AzTEC_021730.7-045939 2.0300000 1.1300000 1.9200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3770844  -4.9972225   48.5730000   6.4620000  11.5660676   0.8179820 
34 AzTEC_021807.0-044942 2.0300000 1.1100000 1.7300000  34.5305833  -4.8276944  67.4030000  20.1820000   5.8325183   0.0473977  34.5307102  -4.8278520  407.3780000   8.9060000   6.0763625   0.0630795 
34 AzTEC_021807.0-044942 2.0300000 1.1100000 1.7300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5329845  -4.8266879  172.8210000  46.1150000  15.1771487   0.5143368 
35 AzTEC_021713.0-045857 2.1900000 0.5700000 2.3200000  34.3055417  -4.9826389  54.3370000  16.3080000   4.3965870   0.0377957 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
35 AzTEC_021713.0-045857 2.1900000 0.5700000 2.3200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3010782  -4.9832613   37.7050000   5.2560000  12.0548871   0.8459920 
35 AzTEC_021713.0-045857 2.1900000 0.5700000 2.3200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3019818  -4.9862137  190.5450000  27.6160000  16.0250688   0.4956188 
36 AzTEC_021711.6-045751 2.1700000 0.6100000 2.2900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.2992026  -4.9615429   62.9110000   5.9170000   9.9623804   0.6453488 
37 AzTEC_021752.3-045854 1.9900000 1.0200000 1.8800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4717482  -4.9815729   42.0340000   4.1550000  13.0212660   0.8764820 
38 AzTEC_021730.1-050951 2.6400000 0.0100000 2.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3751027  -5.1647193  220.1900000  13.1770000   2.0963026   0.0201928 
38 AzTEC_021730.1-050951 2.6400000 0.0100000 2.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3769962  -5.1636919  108.6420000   8.6430000   6.0979834   0.2319770 
38 AzTEC_021730.1-050951 2.6400000 0.0100000 2.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3714395  -5.1648471   85.1920000   9.8220000  14.2989531   0.6420684 
38 AzTEC_021730.1-050951 2.6400000 0.0100000 2.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3740109  -5.1636496   29.0530000   3.6090000   5.2823840   0.5416666 
39 AzTEC_021656.6-044027 2.4200000 0.0100000 2.6600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.2371255  -4.6759198  156.1700000   4.9540000   7.6163603   0.2254177 
39 AzTEC_021656.6-044027 2.4200000 0.0100000 2.6600000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.2340023  -4.6720713   69.5020000   7.1000000  10.2030753   0.5717354 
40 AzTEC_021826.7-044933 1.8300000 1.0100000 1.8100000  34.6115000  -4.8252500  55.9870000  18.0250000   2.3185851   0.0138009 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
40 AzTEC_021826.7-044933 1.8300000 1.0100000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6161484  -4.8240959  265.4590000   7.2340000  18.7525711   0.4877552 
40 AzTEC_021826.7-044933 1.8300000 1.0100000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6101619  -4.8286688  100.1840000   7.5440000  10.9005316   0.5597369 
41 AzTEC_021826.3-044434 1.9400000 0.7400000 2.0300000  34.6128750  -4.7464444  35.6580000  13.2180000  18.2165950   0.2946644 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
41 AzTEC_021826.3-044434 1.9400000 0.7400000 2.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6077189  -4.7439021  198.4650000   9.9600000   7.7529603   0.2019342 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000  34.4009583  -4.8019722 125.7770000  28.3480000  16.7412384   0.1203338  34.4009863  -4.8020907  523.3560000   8.6050000  16.7685056   0.2364200 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000  34.4051667  -4.7980000  63.8050000  14.3330000   9.7202811   0.1097335  34.4050886  -4.7981603  202.1140000   7.1310000   9.1809745   0.2581412 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000  34.4061667  -4.8012778 141.9470000  16.0310000   3.3582926   0.0085996  34.4065472  -4.8013375   50.7220000  12.7380000   4.6034543   0.3694747 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4053507  -4.8016972  267.9150000  18.8020000   3.6553476   0.0453873 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3999620  -4.7996963  106.5610000   8.3870000  19.9825949   0.8232729 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4023868  -4.7960867  169.6670000   7.7850000  19.8583524   0.6782761 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4081150  -4.7989928   60.4220000  10.9000000  11.3594247   0.7555795 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4043159  -4.8023227   19.5700000   4.6560000   7.1460143   0.8739279 
43 AzTEC_021833.9-051018 2.6500000 0.0100000 2.7900000  34.6407083  -5.1710833 108.0950000  20.8740000   3.0819943   0.0091047  34.6408996  -5.1714457  902.8530000  25.6510000   1.6405069   0.0023145 
43 AzTEC_021833.9-051018 2.6500000 0.0100000 2.7900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6426373  -5.1733279   72.4430000   8.2340000   7.5651836   0.4166690 
43 AzTEC_021833.9-051018 2.6500000 0.0100000 2.7900000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6435342  -5.1711105  107.8440000   7.4760000   8.6356373   0.3561649 
44 AzTEC_021749.1-045057 1.8300000 0.9800000 1.8000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4500616  -4.8495366   60.7570000   7.3010000  16.6138667   0.8837936 
45 AzTEC_021818.7-045033 1.8300000 0.9400000 1.8300000  34.5765833  -4.8434722  29.8040000  11.8310000   6.3081063   0.1242710  34.5766998  -4.8436916  105.5840000  19.8410000   6.4745007   0.2953507 
45 AzTEC_021818.7-045033 1.8300000 0.9400000 1.8300000  34.5786250  -4.8413611  65.1250000  16.0530000   4.5458179   0.0345370  34.5783242  -4.8413619  156.1700000  11.2270000   4.1472809   0.1029864 
45 AzTEC_021818.7-045033 1.8300000 0.9400000 1.8300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5773365  -4.8472393  178.1550000  32.9440000  17.3273870   0.5874363 
46 AzTEC_021848.8-044205 2.2800000 0.0100000 2.5500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.7013646  -4.7032058   29.6480000   3.3460000   9.0069760   0.7524689 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3740000  -5.0551389  87.9250000  14.4110000   6.0710394   0.0367029 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3747083  -5.0562222  57.0800000  17.5870000   2.1129636   0.0109349  34.3745506  -5.0562536 1477.2340000 125.4070000   1.8422542   0.0015966 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3758750  -5.0570278  65.4370000  19.3260000   5.1303843   0.0389313 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3748270  -5.0522613   78.6320000  15.1870000  16.2422509   0.7763268 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3762249  -5.0603967  119.5630000   9.0030000  14.5292859   0.6030499 
48 AzTEC_021809.4-042803 2.3000000 0.0100000 2.5200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5389618  -4.4658679  186.8950000  27.0870000   5.4625488   0.1166850 
48 AzTEC_021809.4-042803 2.3000000 0.0100000 2.5200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5367625  -4.4689510   88.2260000   3.1910000  10.2958740   0.5004603 
48 AzTEC_021809.4-042803 2.3000000 0.0100000 2.5200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.5393122  -4.4681547  204.5490000   6.1240000   2.8701208   0.0377275 
49 AzTEC_021742.6-043900 2.0300000 0.2400000 2.3000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4303044  -4.6473492   68.8010000  10.8320000  14.0101652   0.7452478 
49 AzTEC_021742.6-043900 2.0300000 0.2400000 2.3000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4275830  -4.6500251   43.2910000   4.3870000   0.8786592   0.0333025 
50 AzTEC_021723.9-043521 2.2600000 0.0100000 2.5000000  34.3492500  -4.5872778 372.1330000  23.8450000   6.6902013   0.0079685  34.3492488  -4.5874045  974.5340000   8.0450000   6.2447047   0.0222380 
50 AzTEC_021723.9-043521 2.2600000 0.0100000 2.5000000  34.3500000  -4.5918056  88.2030000  30.1120000   9.8380590   0.0684398 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
50 AzTEC_021723.9-043521 2.2600000 0.0100000 2.5000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.3510326  -4.5899376  142.8230000  13.1650000   5.8968687   0.1729168 
51 AzTEC_021752.1-050451 1.9200000 0.3300000 2.1700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4656814  -5.0836049   67.9820000   1.7920000  11.1536165   0.6657035 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000  34.4217083  -4.9202778  42.1100000  15.8090000  16.4957896   0.2653747 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000  34.4201250  -4.9206944  50.3930000  18.4970000  14.7570860   0.2144296 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000  34.4204583  -4.9123889  97.3410000  30.8530000  17.4427131   0.1547746  34.4200877  -4.9128771  926.5170000  38.7690000  15.3243690   0.1122295 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4163905  -4.9164831  105.2920000   7.3890000   8.1426141   0.3894697 
53 AzTEC_021849.0-050015 2.1900000 0.0100000 2.4400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.7002401  -5.0038742   88.2260000   7.3920000  13.5648189   0.6266131 
54 AzTEC_021833.2-045809 1.7500000 0.6700000 1.8300000  34.6408750  -4.9646111  33.5350000  12.1660000  18.8581512   0.3032290 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
54 AzTEC_021833.2-045809 1.7500000 0.6700000 1.8300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6387389  -4.9715828   71.0550000   8.7110000   8.8749745   0.5618954 
54 AzTEC_021833.2-045809 1.7500000 0.6700000 1.8300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6385761  -4.9688982  103.3710000   4.6520000   1.4488740   0.0286834 
54 AzTEC_021833.2-045809 1.7500000 0.6700000 1.8300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6428917  -4.9713185   31.2750000   4.3350000  18.3002901   0.9185511 
54 AzTEC_021833.2-045809 1.7500000 0.6700000 1.8300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6373270  -4.9642588   28.4970000   3.9270000  17.9732778   0.9105597 
54 AzTEC_021833.2-045809 1.7500000 0.6700000 1.8300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.6428745  -4.9712279   30.4510000   4.2930000  18.1080662   0.9174528 
55 AzTEC_021902.9-045454 2.3800000 0.0100000 2.5300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.7621243  -4.9151826  296.7540000   5.4160000   0.7717599   0.0024245 
55 AzTEC_021902.9-045454 2.3800000 0.0100000 2.5300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.7649408  -4.9168301  111.8920000   7.1790000  12.4319162   0.5028002 
56 AzTEC_021757.6-050036 1.6700000 0.6100000 1.8100000  34.4882500  -5.0139722  43.2120000  12.8110000  16.0169171   0.2523581  34.4883727  -5.0141645  105.7780000   7.1510000  16.4899132   0.7313954 
56 AzTEC_021757.6-050036 1.6700000 0.6100000 1.8100000  34.4909167  -5.0145000  77.0480000  22.9870000  16.8852493   0.1786749 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 
56 AzTEC_021757.6-050036 1.6700000 0.6100000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4877382  -5.0088232  206.4420000   3.3940000   9.0862942   0.2440048 
56 AzTEC_021757.6-050036 1.6700000 0.6100000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4879669  -5.0109821   52.7230000   6.0780000   8.3829359   0.6417398 
56 AzTEC_021757.6-050036 1.6700000 0.6100000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4899982  -5.0121511   85.6640000   8.5380000   8.1301179   0.4550260 
56 AzTEC_021757.6-050036 1.6700000 0.6100000 1.8100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  34.4904418  -5.0082001   19.4620000   2.2440000   6.2682956   0.8181522 
57 AzTEC_021727.5-050642 2.2400000 0.0100000 2.4300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000 


==> anc/AzSXDF_goodIDwithIRACandIK_mr.txt <==
Title: AzTEC half square degree survey of the SHADES fields - II. Identifications, redshifts, and evidence for large-scale structure
Authors: Michalowski et al.
Table B2: Reliable and tentative radio, 24 um, 8.0 um and i - K identifications in the UDS field.
================================================================================
Byte-by-byte Description of file: AzSXDF_goodIDwithIRACandIK_mr.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1-  2 I2     ---      no         AzTEC source number
   4- 24 A21    ---      Name       AzTEC source name
  26- 34 F9.7   mJy      flux1.1    1.1mm deboosted flux
  36- 44 F9.7   mJy      epflux1.1  Upper error of 1.1mm flux
  46- 54 F9.7   mJy      emflux1.1  Lower error of 1.1mm flux
  56- 66 F11.7  deg      RA         Right Ascension of the ID (radio, or mid-IR or optical)
  68- 78 F11.7  deg      DEC        Declination of the ID
  80- 90 F11.7  uJy      flux1.4    1.4 GHz flux
  92-102 F11.7  uJy      eflux1.4   Error of 1.4 GHz flux
 104-114 F11.7  arcsec   Dist1.4    Distance of the 1.4 GHz ID to the AzTEC position
 116-126 F11.7  ---      P1.4       Probability of the chance association of the 1.4 GHz ID
 128-139 F12.7  uJy      flux24     24 um flux
 141-151 F11.7  uJy      eflux24    Error of 24 um flux
 153-163 F11.7  arcsec   Dist24     Distance of the 24 um ID to the AzTEC position
 165-175 F11.7  ---      P24        Probability of the chance association of the 24 um ID
 177-187 F11.7  uJy      flux8      8 um flux
 189-198 F10.7  uJy      eflux8     Error of 8 um flux
 200-210 F11.7  arcsec   Dist8      Distance of the 8 um ID to the AzTEC position
 212-222 F11.7  ---      P8         Probability of the chance association of the 8 um ID
 224-234 F11.7  mag      Kmag       K-band magnitide
 236-246 F11.7  mag      imK        i-K colour
 248-258 F11.7  arcsec   DistimK    Distance of the i-K ID to the AzTEC position
 260-270 F11.7  ---      PimK       Probability of the chance association of the i-K ID
 272-281 F10.7  ---      z          Redshift
 283-291 F9.7   ---      zPerr      Upper error of redshift
 293-301 F9.7   ---      zMerr      Lower error of redshift
 303-303 I1     ---      catID      The category of the ID (1=robust p<0.05; 2=selected twice with 0.05<p<0.1; 3=selected once with 0.05<p<0.1)
 305-305 I1     ---      useID      Flag indicating if this is the best ID for a given AzTEC source (1=Yes, 0=No)
--------------------------------------------------------------------------------
Note (1):   "-99" indicates that the ID has not been obtained at a given wavelength
Note (2):   The value of redshifts and their errors indicate the way it was obtained:
		spectroscopic (optical or mid-IR): zPerr=zMerr=0
		photometric (optical): z>0, zPerr, zMerr are not zero
		photometric (mm/radio): z<0 (true value equal to -z), zPerr, zMerr are not zero
		photometric lower limit (mm/radio): z<0 (true value equal to -z), zPerr=zMerr=0
Note (3):   Negative value of K-band magnitude and i-K means that the ID was not detected at K-band and hence the given i-K is an upper limit.
--------------------------------------------------------------------------------
 1 AzTEC_021738.5-043330 5.2900000 1.4000000 1.6799999 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.9000001 0.0000000 0.0000000 0 1 
 2 AzTEC_021745.8-044748 3.9900000 1.1000000 1.3400000  34.4422838  -4.7964391 -99.0000000 -99.0000000 -99.0000000 -99.0000000   77.0000000   7.0000000   5.3000002   0.1990000  21.4598179  1.8882294   5.5507398   0.1620000  22.8199997   3.5974102   5.6907434   0.0840489  2.5300000 0.4700000 0.2800000 3 1 
 3 AzTEC_021755.0-044724 3.7500000 1.2200000 1.1799999  34.4793330  -4.7896670 113.0000000  20.0000000   1.5000000   0.0020000  776.0000000  11.0000000   1.3000000   0.0020000  78.2035065  6.8810577   1.3499614   0.0135187  21.6000004   3.8400002   1.8281115   0.0050772  1.8099999 0.0400001 0.0599999 1 1 
 3 AzTEC_021755.0-044724 3.7500000 1.2200000 1.1799999  34.4794115  -4.7898590 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000  21.5499992   4.6200008   1.3579721   0.0029050  3.1300001 0.0699999 0.1000001 1 0 
 4 AzTEC_021831.3-043912 4.3899999 1.6700000 1.5800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.7000000 0.0000000 0.0000000 0 1 
 5 AzTEC_021742.1-045627 3.5699999 1.1900001 1.2100000  34.4255420  -4.9410280  89.0000000  17.0000000   1.0000000   0.0020000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  40.1444817  3.5322762   1.6972717   0.0219312  19.2999992   1.3100014   1.6913453 -99.0000000  0.4500000 0.0500000 0.0500000 1 1 
 6 AzTEC_021842.4-045933 3.9900000 1.2700000 1.5700001  34.6778330  -4.9921670 105.0000000  16.0000000   4.3000002   0.0140000  924.0000000  37.0000000   3.7000000   0.0090000  76.5642700  6.7369003   3.9198580   0.0472175  21.1499996   3.6100006   3.8967841   0.0109628  2.2900000 0.0900002 0.0699999 1 1 
 6 AzTEC_021842.4-045933 3.9900000 1.2700000 1.5700001  34.6770205  -4.9910208 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  72.5147018  6.3805771   4.9617934   0.0750000  19.8099995   1.4300003   5.2273817 -99.0000000  0.4500000 0.0800000 0.0500000 3 0 
 7 AzTEC_021655.8-044532 3.9900000 1.5700001 1.6700000  34.2330340  -4.7591760 -99.0000000 -99.0000000 -99.0000000 -99.0000000  174.0000000  10.0000000   2.0000000   0.0230000  23.4005756  2.0589962   2.1239500   0.0537944  21.2700005   2.0699997   2.1310382   0.0191671  1.3300000 0.0899999 0.1100000 1 1 
 7 AzTEC_021655.8-044532 3.9900000 1.5700001 1.6700000  34.2329559  -4.7583259 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  10.6273842  1.0327997   2.8425643 -99.0000000  21.8099995   2.0699997   2.7511151   0.0536934  0.7300000 0.2400000 0.0800000 3 0 
 8 AzTEC_021742.1-043136 3.9900000 1.5900000 1.8200001  34.4248750  -4.5251110 153.0000000  24.0000000   5.8000002   0.0160000  329.0000000  12.0000000   5.1999998   0.0530000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.4774334 0.5000000 0.5000000 1 1 
 9 AzTEC_021823.1-051137 3.7500000 1.9000000 2.3699999 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.5000000 0.0000000 0.0000000 0 1 
10 AzTEC_021816.1-045512 3.0699999 1.2100000 1.3099999  34.5687080  -4.9191110 240.0000000  15.0000000   7.0999999   0.0130000 1047.0000000  33.0000000   6.6999998   0.0210000  72.3813019  6.3687668   7.1308045   0.1241917  20.1800003   0.5900002 -99.0000000 -99.0000000  0.3900000 0.0600000 0.1900000 1 1 
11 AzTEC_021708.0-045615 3.2900000 1.5200000 1.7100000  34.2837500  -4.9351940  59.0000000  15.0000000   8.6999998   0.0770000  198.0000000   6.0000000   8.1000004   0.1850000  33.1761818  2.9191418   8.2417955   0.2788802  99.0000000 -99.0000000   8.4427814 -99.0000000  5.5300002 0.1699996 3.9300003 3 1 
12 AzTEC_021708.0-044257 3.2900000 1.6600000 1.9400001  34.2815143  -4.7134860 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  12.3488426  1.0865631  10.9348526 -99.0000000  20.8700008   2.5099983  10.9004307   0.0946723  1.1000000 0.0699999 0.0800000 3 1 
13 AzTEC_021829.1-045448 2.8299999 1.1900001 1.3600000  34.6189580  -4.9124720  55.0000000  19.0000000   9.3000002   0.0840000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0424371 0.5000000 0.5000000 3 1 
14 AzTEC_021740.6-044609 2.9300001 1.3400000 1.5200000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.2000000 0.0000000 0.0000000 0 1 
15 AzTEC_021754.8-044418 2.9300001 1.3200001 1.5300000  34.4785420  -4.7393330  61.0000000  18.0000000   4.1999998   0.0280000  464.0000000  10.0000000   4.6999998   0.0320000  40.7780113  3.5880623   3.8670712   0.0872232  20.7700005   2.0200005   3.7918530   0.0297930  0.9900000 0.0800000 0.0700000 1 1 
15 AzTEC_021754.8-044418 2.9300001 1.3200001 1.5300000  34.4778750  -4.7365830  34.0000000  13.0000000   6.0000000   0.0780000  -99.0000000 -99.0000000 -99.0000000 -99.0000000   3.2720950  0.8642681   6.6944618 -99.0000000  24.8299999   1.5874100   7.0409880 -99.0000000  1.3700000 0.3000000 0.3500000 3 0 
16 AzTEC_021716.2-045808 2.9300001 1.4800000 1.5900000  34.3177080  -4.9660000 125.0000000  26.0000000  10.8000002   0.0540000  843.0000000  10.0000000  10.0000000   0.0560000 424.6450806 37.3641357  10.8079472   0.0634708  18.9899998   1.0599995  10.9058580 -99.0000000  0.1100000 0.0400000 0.0600000 2 1 
17 AzTEC_021711.6-044315 3.0699999 1.6100000 1.9900000  34.2997500  -4.7216110  59.0000000  20.0000000   5.4000001   0.0450000  137.0000000  16.0000000   6.5999999   0.2180000  99.0000000 99.0000000 -99.0000000 -99.0000000  24.2900009   2.1274090   5.3440604   0.8071492  1.2500000 0.1700000 0.2000000 1 1 
17 AzTEC_021711.6-044315 3.0699999 1.6100000 1.9900000  34.2970576  -4.7193458 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  14.5621738  1.2813416   7.3430467 -99.0000000  21.9599991   4.0600014   7.3994260   0.0859317  2.2800000 0.1000001 0.1600001 3 0 
18 AzTEC_021724.5-043145 3.1099999 1.5200000 2.6500001 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.3000000 0.0000000 0.0000000 0 1 
19 AzTEC_021906.2-045333 3.2800000 0.9400000 3.2700000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.3000000 0.0000000 0.0000000 0 1 
20 AzTEC_021742.1-050723 2.9300001 1.3400000 2.6099999 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.2000000 0.0000000 0.0000000 0 1 
21 AzTEC_021809.8-050445 2.6300001 1.6100000 1.7700000  34.5406348  -5.0778211 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  17.2197132  1.5151482   4.7635536 -99.0000000  20.5900002   2.6199989   4.8433671   0.0199660  1.0400000 0.0800000 0.0400000 1 1 
21 AzTEC_021809.8-050445 2.6300001 1.6100000 1.7700000  34.5432589  -5.0787391 -99.0000000 -99.0000000 -99.0000000 -99.0000000   58.0000000   2.0000000   8.3000002   0.5760000  19.9906158  1.7589970   8.4651127 -99.0000000  21.4899998   3.0500011   8.5225658   0.0684637  1.3300000 0.0699999 0.0600001 3 0 
22 AzTEC_021827.9-045321 2.4700000 1.2300000 1.5400000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0999999 0.0000000 0.0000000 0 1 
23 AzTEC_021820.2-045739 2.4700000 1.2600000 1.5700001  34.5859580  -4.9585280 126.0000000  34.0000000   9.8999996   0.0496000  195.0000000   5.0000000   9.5000000   0.2490000  19.4458122  1.7110195   9.6877518 -99.0000000  20.5499992   1.2100010  10.0242138 -99.0000000  0.6400000 0.0800000 0.1400000 1 1 
24 AzTEC_021843.7-043900 2.7800000 0.8700000 2.8099999 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.2000000 0.0000000 0.0000000 0 1 
25 AzTEC_021825.3-050924 2.8299999 0.7000000 2.8900001  34.6052080  -5.1566110  53.0000000  18.0000000   0.3000000   0.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0821559 0.5000000 0.5000000 1 1 
26 AzTEC_021832.3-045633 2.2700000 1.3000000 1.4800000  34.6340920  -4.9416600 -99.0000000 -99.0000000 -99.0000000 -99.0000000  266.0000000  13.0000000   3.5999999   0.0420000  13.0024796  1.1440763   2.2012558 -99.0000000  22.9799995   3.4374104   2.9590473   0.0642386  3.3000000 0.3000000 0.3499999 1 1 
26 AzTEC_021832.3-045633 2.2700000 1.3000000 1.4800000  34.6336774  -4.9412186 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  17.0147858  1.4971504   5.6031871 -99.0000000  21.2299995   2.9899998   5.8032489   0.0548635  0.9800000 0.0699999 0.1300000 3 0 
27 AzTEC_021838.9-043451 2.6600001 0.5100000 2.7800000  34.6628210  -4.5807410 -99.0000000 -99.0000000 -99.0000000 -99.0000000  249.0000000   9.0000000   2.8000000   0.0290000  17.5398273  1.5433130   3.6503158 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.1761293 0.0000000 0.0000000 1 1 
27 AzTEC_021838.9-043451 2.6600001 0.5100000 2.7800000  34.6598750  -4.5818610  62.0000000  23.0000000   8.6000004   0.0840000  396.0000000  17.0000000   8.8000002   0.1140000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.8718977 0.5000000 0.5000000 3 0 
27 AzTEC_021838.9-043451 2.6600001 0.5100000 2.7800000  34.6598716  -4.5830554 -99.0000000 -99.0000000 -99.0000000 -99.0000000   20.0000000   4.0000000  11.1999998   0.8500000 495.7078552 43.6168823  10.9435263   0.0590000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.1761293 0.0000000 0.0000000 3 0 
28 AzTEC_021802.4-050018 2.2700000 1.2100000 1.7300000  34.5119170  -5.0086110 529.0000000  14.0000000  14.1000004   0.0190000 1172.0000000  50.0000000  14.1999998   0.0740000  96.7444000  8.5124512  13.9154196   0.3006702  21.0100002   2.9499989  13.9862823   0.1673907  1.0300000 0.0700001 0.0800000 1 1 
28 AzTEC_021802.4-050018 2.2700000 1.2100000 1.7300000  34.5103155  -5.0044695 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000   7.6776152  1.3385406   2.4211020 -99.0000000  21.9699993   2.4800014   2.5206406   0.0650607  1.1300000 0.0900000 0.1100000 3 0 
29 AzTEC_021756.4-045243 2.1300001 1.2700000 1.5200000  34.4864170  -4.8774440  88.0000000  17.0000000   6.4000001   0.0400000  435.0000000   7.0000000   6.0000000   0.0560000  48.3978920  4.2585335   6.0302615   0.1718358  21.6000004   3.9899998   6.1140785   0.0465590  3.0699999 0.0800002 0.0899999 1 1 
29 AzTEC_021756.4-045243 2.1300001 1.2700000 1.5200000  34.4848199  -4.8805918 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  10.9654570  1.1292744   7.7409215 -99.0000000  21.4599991   3.3300018   7.6287026   0.0564992  0.9700000 0.1000000 0.0700001 3 0 
30 AzTEC_021741.5-050218 2.2700000 1.1400000 2.0300000  34.4234020  -5.0388080 -99.0000000 -99.0000000 -99.0000000 -99.0000000  100.0000000   4.0000000   2.3000000   0.0650000  16.2041512  1.4257879   1.8399082 -99.0000000  21.7800007   1.2299995   1.8417366 -99.0000000  2.1900001 0.0799999 0.1400001 3 0 
30 AzTEC_021741.5-050218 2.2700000 1.1400000 2.0300000  34.4227865  -5.0400257 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  17.8824177  1.5734577   6.0402918 -99.0000000  20.1499996   2.2299995   6.0308776   0.0350831  0.8200000 0.0800000 0.1200000 1 1 
31 AzTEC_021815.9-051254 2.8499999 0.0100000 3.0100000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.2000000 0.0000000 0.0000000 0 1 
32 AzTEC_021807.0-044415 2.1300001 1.0500000 2.0100000  34.5299580  -4.7371670  68.0000000  19.0000000   3.7000000   0.0230000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.9990005 99.0000000   3.4522820 -99.0000000  99.0000000 -99.0000000   3.4748282 -99.0000000  5.6900001 0.0099998 5.1399999 1 1 
33 AzTEC_021730.7-045939 2.0300000 1.1300000 1.9200000  34.3776250  -4.9934720  63.0000000  15.0000000   2.5000000   0.0130000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  21.4796200  1.8900166   2.2498970   0.0880956  23.0499992   2.6800003   2.3927956   0.1054381  3.1900001 0.1599998 0.1100001 1 1 
33 AzTEC_021730.7-045939 2.0300000 1.1300000 1.9200000  34.3732137  -4.9936808  81.0000000  13.0000000  16.7999992   0.1750000  539.0000000  14.0000000  16.2999992   0.2190000  55.9791107  4.9256096  16.2034912   0.5240000  20.7000008   3.1099987  16.8057594   0.0892870  1.0200000 0.0800000 0.0700000 3 0 
34 AzTEC_021807.0-044942 2.0300000 1.1100000 1.7300000  34.5305830  -4.8276940  67.0000000  20.0000000   5.8000002   0.0470000  407.0000000   9.0000000   6.0999999   0.0630000  33.2985802  2.9299088   5.8371758   0.2283688  22.0900002   2.7899990   6.0224433   0.1508563  2.3199999 0.1100001 0.1199999 1 1 
35 AzTEC_021713.0-045857 2.1900001 0.5700000 2.3199999  34.3055420  -4.9826390  54.0000000  16.0000000   4.4000001   0.0380000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  17.1248379  1.5068340   3.8505187 -99.0000000  23.5400009   0.9199982   3.7515538 -99.0000000  3.4000001 0.1299999 0.0700002 1 1 
36 AzTEC_021711.6-045751 2.1700001 0.6100000 2.2900000  34.2979458  -4.9653579 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000   5.6185756  1.0600233   4.7798266 -99.0000000  21.8299999   2.8799992   4.5221019   0.0734509  1.0000000 0.0700001 0.0800000 3 1 
37 AzTEC_021752.3-045854 1.9900000 1.0200000 1.8800000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.9000000 0.0000000 0.0000000 0 1 
38 AzTEC_021730.1-050951 2.6400001 0.0100000 2.8099999  34.3751030  -5.1647190 -99.0000000 -99.0000000 -99.0000000 -99.0000000  220.0000000  13.0000000   2.0999999   0.0200000  25.0741520  2.2062988   2.3182573   0.0569490  20.5300007   2.6099987   2.1352997   0.0043073  1.1100000 0.0400000 0.0900000 1 1 
38 AzTEC_021730.1-050951 2.6400001 0.0100000 2.8099999  34.3745084  -5.1635032 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  15.6324148  1.3755131   3.7949688 -99.0000000  22.0599995   3.3000011   4.0023718   0.0363995  2.3599999 0.1700001 0.0599999 1 0 
38 AzTEC_021730.1-050951 2.6400001 0.0100000 2.8099999  34.3784891  -5.1621733 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  23.9897633  2.1108379  13.2006207   0.4740000  20.1200008   2.7399998  13.3456736   0.0579311  1.0500000 0.0700001 0.0300000 3 0 
38 AzTEC_021730.1-050951 2.6400001 0.0100000 2.8099999  34.3735574  -5.1632344 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  28.9485054  2.5471516   7.4365144   0.2770000  20.5300007   3.0900002   7.3927498   0.0179029  1.0400000 0.0800000 0.0400000 1 0 
38 AzTEC_021730.1-050951 2.6400001 0.0100000 2.8099999  34.3739627  -5.1634460 -99.0000000 -99.0000000 -99.0000000 -99.0000000   29.0000000   4.0000000   5.3000002   0.5420000  99.0000000 99.0000000 -99.0000000 -99.0000000  21.8299999   2.7199993   5.7521172   0.0970868  1.0400000 0.0800000 0.1199999 3 0 
39 AzTEC_021656.6-044027 2.4200001 0.0100000 2.6600001 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0999999 0.0000000 0.0000000 0 1 
40 AzTEC_021826.7-044933 1.8300000 1.0100000 1.8099999  34.6115000  -4.8252500  56.0000000  18.0000000   2.3000000   0.0140000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.6434115 0.5000000 0.5000001 1 1 
40 AzTEC_021826.7-044933 1.8300000 1.0100000 1.8099999  34.6098153  -4.8285206 -99.0000000 -99.0000000 -99.0000000 -99.0000000  100.0000000   8.0000000  10.8999996   0.5600000  29.3511906  2.5825863  10.8718290   0.4980000  19.7800007   2.0199986  10.9168177   0.0634310  0.7900000 0.0800000 0.0900000 3 0 
41 AzTEC_021826.3-044434 1.9400001 0.7400000 2.0300000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.9000000 0.0000000 0.0000000 0 1 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200001  34.4061670  -4.8012780 142.0000000  16.0000000   3.4000001   0.0090000   51.0000000  13.0000000   4.5999999   0.3690000  15.6901236  1.3805599   3.4471455 -99.0000000  23.0200005   1.9599991   3.4343214 -99.0000000  3.1900001 0.0599999 0.0900002 1 1 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200001  34.4053510  -4.8016970 -99.0000000 -99.0000000 -99.0000000 -99.0000000  268.0000000  19.0000000   3.7000000   0.0450000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.8284380 0.0000000 0.0000000 1 0 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200001  34.4048593  -4.8018583 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  31.4214230  2.7647419   5.0435300   0.1780000  20.6800003   2.3299999   4.7111969   0.0440642  0.8200000 0.1300000 0.1000000 1 0 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200001  34.4009624  -4.8019747 126.0000000  28.0000000  16.7000008   0.1200000  523.0000000   9.0000000  16.7999992   0.2360000 171.8803558 15.1237793  16.6833611   0.2770000  19.1800003   2.1199989  16.7296906   0.0647413  0.3900000 0.0900000 0.0600000 3 0 
42 AzTEC_021737.3-044802 1.8300000 1.0000000 1.8200001  34.4052694  -4.8012326 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000  22.3600006   2.0499992   2.0639570   0.0767625  0.9300000 0.0400000 0.0300000 3 0 
43 AzTEC_021833.9-051018 2.6500001 0.0100000 2.7900000  34.6407080  -5.1710830 108.0000000  21.0000000   3.0999999   0.0090000  903.0000000  26.0000000   1.6000000   0.0020000 188.2897186 16.5676270   2.8785608   0.0173382  19.0900002   1.1399994   3.1193621 -99.0000000  0.1500000 0.0500000 0.0700000 1 0 
43 AzTEC_021833.9-051018 2.6500001 0.0100000 2.7900000  34.6406762  -5.1720586 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  37.9862289  3.3423729   2.7775221   0.0410000  22.2900009   3.4499989   2.2027094   0.0179808  2.4300001 0.1199999 0.1600001 1 1 
44 AzTEC_021749.1-045057 1.8300000 0.9800000 1.8000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.8000000 0.0000000 0.0000000 0 1 
45 AzTEC_021818.7-045033 1.8300000 0.9400000 1.8300000  34.5786250  -4.8413610  65.0000000  16.0000000   4.5000000   0.0350000  156.0000000  11.0000000   4.0999999   0.1030000  24.2340622  2.1323338   4.1675138   0.1985404  23.0100002   3.4074097   4.4368849   0.1312440  2.2700000 0.3800001 0.2500000 1 1 
45 AzTEC_021818.7-045033 1.8300000 0.9400000 1.8300000  34.5765729  -4.8435381  30.0000000  12.0000000   6.3000002   0.1240000  106.0000000  20.0000000   6.5000000   0.2950000  24.2337952  2.1323090   6.6138244   0.3180000  21.3400002   3.6000004   6.4760623   0.0404464  1.3600000 0.0599999 0.0900000 1 0 
46 AzTEC_021848.8-044205 2.2800000 0.0100000 2.5500000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0000000 0.0000000 0.0000000 0 1 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3747080  -5.0562220  57.0000000  18.0000000   2.0999999   0.0110000 1477.0000000 125.0000000   1.8000000   0.0020000  27.4173546  2.4124260   2.5456753   0.0662159  21.7999992   1.7700005   2.3574615 -99.0000000  2.0999999 0.1000001 0.1299999 1 0 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3740000  -5.0551390  88.0000000  14.0000000   6.0999999   0.0370000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  42.4645081  3.7364120   5.9678798   0.1812085  22.2000008   3.5099983   5.9350424   0.0831814  2.4800000 0.0999999 0.2300000 1 1 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3758750  -5.0570280  65.0000000  19.0000000   5.0999999   0.0390000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  75.8622894  6.6751251   5.2231607   0.0937113  19.7900009   2.1699982   5.1689878   0.0172566  0.4700000 0.0800000 0.0400000 1 0 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3729779  -5.0563214 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  20.5317822  1.8066139   5.6027374   0.2780000  20.4699993   2.1800003   5.5777478   0.0436875  0.7100000 0.0600000 0.0900000 1 0 
47 AzTEC_021729.9-050324 1.9900000 0.3400000 2.2400000  34.3750909  -5.0573463 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  56.3411865  4.9574661   3.1357131   0.0530000  19.3299999   2.2600002   3.0704489   0.0039385  0.8300000 0.0700000 0.1100000 1 0 
48 AzTEC_021809.4-042803 2.3000000 0.0100000 2.5200000  34.5393120  -4.4681550 -99.0000000 -99.0000000 -99.0000000 -99.0000000  205.0000000   6.0000000   2.9000001   0.0380000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0000000 1.0000000 1.0000000 1 1 
49 AzTEC_021742.6-043900 2.0300000 0.2400000 2.3000000  34.4275830  -4.6500250 -99.0000000 -99.0000000 -99.0000000 -99.0000000   43.0000000   4.0000000   0.9000000   0.0330000   4.6647263  0.9285622   0.6882276 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.9152595 0.0000000 0.0000000 1 1 
50 AzTEC_021723.9-043521 2.2600000 0.0100000 2.5000000  34.3492500  -4.5872780 372.0000000  24.0000000   6.6999998   0.0080000  975.0000000   8.0000000   6.1999998   0.0220000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -0.6884591 0.5000000 0.5000001 1 1 
50 AzTEC_021723.9-043521 2.2600000 0.0100000 2.5000000  34.3500000  -4.5918060  88.0000000  30.0000000   9.8000002   0.0680000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.4676800 0.5000000 0.5000000 3 0 
51 AzTEC_021752.1-050451 1.9200000 0.3300000 2.1700001 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.9000000 0.0000000 0.0000000 0 1 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000  34.4175282  -4.9167415 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  12.1011248  1.1558752   3.7497272 -99.0000000  21.4200001   2.4500008   3.9676375   0.0761900  1.4299999 0.0700001 0.0799999 3 0 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000  34.4193436  -4.9164393 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  32.0646400  2.8214035   3.0553243   0.0890000  18.4699993   1.2900009   3.0178833 -99.0000000  0.5600000 0.0600000 0.0300000 3 0 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000  34.4194259  -4.9141146 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  46.9489288  4.1309929  10.3540707   0.3570000  21.1399994   3.9500008  10.3502321   0.0672995  1.3600000 0.0599999 0.1100000 3 1 
52 AzTEC_021740.5-045501 1.7500000 0.7700000 1.8000000  34.4202385  -4.9123880  97.0000000  31.0000000  17.3999996   0.1550000  927.0000000  39.0000000  15.3000002   0.1120000 671.1601562 59.0554199  17.2049084   0.0980000  18.9099998   0.7299995  17.1641846 -99.0000000  0.1500000 0.0500000 0.1200000 3 0 
53 AzTEC_021849.0-050015 2.1900001 0.0100000 2.4400001  34.7035118  -5.0009315 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  14.0483723  1.2361031  11.8666506 -99.0000000  21.4300003   3.5299988  11.9918947   0.0988492  1.4600000 0.0599999 0.0900000 3 1 
54 AzTEC_021833.2-045809 1.7500000 0.6700000 1.8300000  34.6385760  -4.9688980 -99.0000000 -99.0000000 -99.0000000 -99.0000000  103.0000000   5.0000000   1.4000000   0.0290000  15.2203836  1.3392277   2.3634868 -99.0000000  24.7700005   1.6474094   2.2406895 -99.0000000  4.0700002 1.6299996 3.1700001 1 1 
55 AzTEC_021902.9-045454 2.3800001 0.0100000 2.5300000  34.7621240  -4.9151830 -99.0000000 -99.0000000 -99.0000000 -99.0000000  297.0000000   5.0000000   0.8000000   0.0020000  50.5389023  4.4468765   0.8443114   0.0059078  20.9300003   4.0499992   0.8031421   0.0006207  1.4700000 0.0500000 0.0500001 1 1 
56 AzTEC_021757.6-050036 1.6700000 0.6100000 1.8099999 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  99.0000000 99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -99.0000000 -1.8000000 0.0000000 0.0000000 0 1 
57 AzTEC_021727.5-050642 2.2400000 0.0100000 2.4300001  34.3636932  -5.1119445 -99.0000000 -99.0000000 -99.0000000 -99.0000000  -99.0000000 -99.0000000 -99.0000000 -99.0000000  23.4652576  2.0646877   2.7237532   0.0880000  99.0000000 -99.0000000 -99.0000000 -99.0000000 -2.0084379 0.0000000 0.0000000 3 1 

